Constraints on Z' models from LHC dijet searches and implications for dark matter

We analyse a combination of ATLAS and CMS searches for dijet resonances at run I and run II, presenting the results in a way that can be easily applied to a generic Z' model. As an illustrative example, we consider a simple model of a Z' coupling to quarks and dark matter. We first study a benchmark case with fixed couplings and then focus on the assumption that the Z' is responsible for setting the dark matter relic abundance. Dijet constraints place significant bounds on this scenario, allowing us to narrow down the allowed range of dark matter masses for given Z' mass and width.

==> anc/dijetgrid.dat <==
#  m_Z'[GeV]                 Gamma / m_Z'              g_q,95%                   j_95%
   500.00000000000000        5.0000000000000001E-003   8.8309637450058612E-002   4.8397456344854125E-003
   500.00000000000000        1.0000000000000000E-002   9.0849585144427009E-002   2.7105157042071407E-003
   500.00000000000000        1.4999999999999999E-002   9.5049730800853230E-002   2.1650724792523219E-003
   500.00000000000000        2.0000000000000000E-002  0.10046492026764525        2.0266927497830890E-003
   500.00000000000000        2.5000000000000001E-002  0.10663458805108646        2.0578442769171399E-003
   500.00000000000000        2.9999999999999999E-002  0.11320623775949631        2.1783131298015509E-003
   500.00000000000000        3.5000000000000003E-002  0.11994685179141622        2.3531385798477547E-003
   500.00000000000000        4.0000000000000001E-002  0.12671400812270217        2.5644761015828224E-003
   500.00000000000000        4.4999999999999998E-002  0.13342482452758583        2.8021680784250250E-003
   500.00000000000000        5.0000000000000003E-002  0.14003318662297215        3.0599477926689885E-003
   500.00000000000000        5.5000000000000000E-002  0.14651507077766002        3.3337009690842167E-003
   500.00000000000000        5.9999999999999998E-002  0.15285955374169258        3.6205890448724213E-003
   500.00000000000000        6.5000000000000002E-002  0.15906340576453432        3.9185724921819839E-003
   500.00000000000000        7.0000000000000007E-002  0.16512785158503793        4.2261354846095207E-003
   500.00000000000000        7.4999999999999997E-002  0.17105662658050805        4.5421187322543834E-003
   500.00000000000000        8.0000000000000002E-002  0.17685480697013561        4.8656136503328054E-003
   500.00000000000000        8.5000000000000006E-002  0.18252810545302775        5.1958929220389362E-003
   500.00000000000000        8.9999999999999997E-002  0.18808244896923457        5.5323635127383320E-003
   500.00000000000000        9.5000000000000001E-002  0.19352372881650823        5.8745340080382331E-003
   500.00000000000000       0.10000000000000001       0.19885765671988528        6.2219913634130163E-003
   500.00000000000000       0.10500000000000000       0.20408968625641191        6.5743840005369715E-003
   500.00000000000000       0.11000000000000000       0.20922497456627068        6.9314092836741661E-003
   500.00000000000000       0.11500000000000000       0.21426836873704846        7.2928040821817102E-003
   500.00000000000000       0.12000000000000000       0.21922440707182345        7.6583375484482854E-003
   500.00000000000000       0.12500000000000000       0.22409732907747887        8.0278055133998841E-003
   500.00000000000000       0.13000000000000000       0.22889109028851340        8.4010260814107573E-003
   500.00000000000000       0.13500000000000001       0.23360937948558258        8.7778361271991252E-003
   500.00000000000000       0.14000000000000001       0.23825563678879788        9.1580884798886115E-003
   500.00000000000000       0.14499999999999999       0.24283307169553797        9.5416496368697559E-003
   500.00000000000000       0.14999999999999999       0.24734468051092529        9.9283978906701143E-003
   500.00000000000000       0.15500000000000000       0.25179326286162568        1.0318221781101805E-002
   500.00000000000000       0.16000000000000000       0.25618143713823283        1.0711018806042383E-002
   500.00000000000000       0.16500000000000001       0.26051165480899580        1.1106694339692216E-002
   500.00000000000000       0.17000000000000001       0.26478621360796462        1.1505160718655613E-002
   500.00000000000000       0.17499999999999999       0.26900726963673988        1.1906336464829225E-002
   500.00000000000000       0.17999999999999999       0.27317684843940249        1.2310145620627612E-002
   500.00000000000000       0.18500000000000000       0.27729685512046492        1.2716517177086049E-002
   500.00000000000000       0.19000000000000000       0.28136908357949603        1.3125384579247062E-002
   500.00000000000000       0.19500000000000001       0.28539522493585995        1.3536685296246442E-002
   500.00000000000000       0.20000000000000001       0.28937687521437450        1.3950360445874636E-002
   500.00000000000000       0.20499999999999999       0.29331554235868024        1.4366354465253773E-002
   500.00000000000000       0.20999999999999999       0.29721265263440544        1.4784614820753866E-002
   500.00000000000000       0.21500000000000000       0.30106955647924555        1.5205091751459617E-002
   500.00000000000000       0.22000000000000000       0.30488753385212686        1.5627738041455778E-002
   500.00000000000000       0.22500000000000001       0.30866779912886061        1.6052508816975609E-002
   500.00000000000000       0.23000000000000001       0.31241150558720193        1.6479361365088221E-002
   500.00000000000000       0.23499999999999999       0.31611974952006833        1.6908254971119679E-002
   500.00000000000000       0.23999999999999999       0.31979357401185216        1.7339150772429202E-002
   500.00000000000000       0.24500000000000000       0.32343397240928140        1.7772011626514841E-002
   500.00000000000000       0.25000000000000000       0.32704189151513779        1.8206801991717699E-002
   500.00000000000000       0.25500000000000000       0.33061823453029676        1.8643487819038105E-002
   500.00000000000000       0.26000000000000001       0.33416386376700336        1.9082036453784090E-002
   500.00000000000000       0.26500000000000001       0.33767960315400375        1.9522416545945318E-002
   500.00000000000000       0.27000000000000002       0.34116624055209960        1.9964597968332682E-002
   500.00000000000000       0.27500000000000002       0.34462452989685111        2.0408551741648042E-002
   500.00000000000000       0.28000000000000003       0.34805519318351130        2.0854249965755012E-002
   500.00000000000000       0.28499999999999998       0.35145892230779802        2.1301665756512003E-002
   500.00000000000000       0.28999999999999998       0.35483638077479412        2.1750773187606990E-002
   500.00000000000000       0.29499999999999998       0.35818820528708378        2.2201547236899929E-002
   500.00000000000000       0.29999999999999999       0.36151500722217822        2.2653963736836990E-002
   550.00000000000000        5.0000000000000001E-003   9.5605676231286046E-002   6.6485178670362991E-003
   550.00000000000000        1.0000000000000000E-002  0.10309820512556440        4.4953607788715440E-003
   550.00000000000000        1.4999999999999999E-002  0.11184169690916955        4.1503418141525883E-003
   550.00000000000000        2.0000000000000000E-002  0.12075747487241495        4.2304467259848605E-003
   550.00000000000000        2.5000000000000001E-002  0.12943317841518712        4.4668625533446386E-003
   550.00000000000000        2.9999999999999999E-002  0.13773413964201159        4.7731521837943609E-003
   550.00000000000000        3.5000000000000003E-002  0.14563453001486548        5.1138681205022503E-003
   550.00000000000000        4.0000000000000001E-002  0.15314945954122569        5.4722006924628353E-003
   550.00000000000000        4.4999999999999998E-002  0.16030785346666404        5.8393810453813786E-003
   550.00000000000000        5.0000000000000003E-002  0.16714160221254770        6.2105258457353799E-003
   550.00000000000000        5.5000000000000000E-002  0.17368133355861645        6.5827903622742955E-003
   550.00000000000000        5.9999999999999998E-002  0.17995493243769781        6.9544678370442887E-003
   550.00000000000000        6.5000000000000002E-002  0.18598720407913194        7.3245178273949954E-003
   550.00000000000000        7.0000000000000007E-002  0.19179999798753417        7.6923048459932577E-003
   550.00000000000000        7.4999999999999997E-002  0.19741249785161766        8.0574467702182011E-003
   550.00000000000000        8.0000000000000002E-002  0.20284155048244806        8.4197235663996013E-003
   550.00000000000000        8.5000000000000006E-002  0.20810198126952190        8.7790206020388114E-003
   550.00000000000000        8.9999999999999997E-002  0.21320687686052675        9.1352925204184719E-003
   550.00000000000000        9.5000000000000001E-002  0.21816783044196006        9.4885397203472981E-003
   550.00000000000000       0.10000000000000001       0.22299515119106289        9.8387927692243533E-003
   550.00000000000000       0.10500000000000000       0.22769804177844044        1.0186101923777521E-002
   550.00000000000000       0.11000000000000000       0.23228474835906787        1.0530530004468892E-002
   550.00000000000000       0.11500000000000000       0.23676268729739625        1.0872147509625188E-002
   550.00000000000000       0.12000000000000000       0.24113855239763110        1.1211029247437429E-002
   550.00000000000000       0.12500000000000000       0.24541840586706135        1.1547252009621750E-002
   550.00000000000000       0.13000000000000000       0.24960775572143046        1.1880892967566514E-002
   550.00000000000000       0.13500000000000001       0.25371162188200508        1.2212028574008150E-002
   550.00000000000000       0.14000000000000001       0.25773459282273753        1.2540733820906159E-002
   550.00000000000000       0.14499999999999999       0.26168087429958398        1.2867081749594675E-002
   550.00000000000000       0.14999999999999999       0.26555433142500734        1.3191143140182831E-002
   550.00000000000000       0.15500000000000000       0.26935852513026964        1.3512986328451175E-002
   550.00000000000000       0.16000000000000000       0.27309674387803184        1.3832677113302511E-002
   550.00000000000000       0.16500000000000001       0.27677203134074246        1.4150278728238128E-002
   550.00000000000000       0.17000000000000001       0.28038721064015298        1.4465851857715461E-002
   550.00000000000000       0.17499999999999999       0.28394490564496383        1.4779454684523031E-002
   550.00000000000000       0.17999999999999999       0.28744755974293140        1.5091142958109972E-002
   550.00000000000000       0.18500000000000000       0.29089745243739568        1.5400970076560477E-002
   550.00000000000000       0.19000000000000000       0.29429671406342611        1.5708987176909456E-002
   550.00000000000000       0.19500000000000001       0.29764733887344652        1.6015243229962568E-002
   550.00000000000000       0.20000000000000001       0.30095119670454712        1.6319785136860873E-002
   550.00000000000000       0.20499999999999999       0.30421004340831609        1.6622657825423909E-002
   550.00000000000000       0.20999999999999999       0.30742553019778612        1.6923904344889149E-002
   550.00000000000000       0.21500000000000000       0.31059921204408608        1.7223565958098500E-002
   550.00000000000000       0.22000000000000000       0.31373255523686033        1.7521682230499557E-002
   550.00000000000000       0.22500000000000001       0.31682694420688151        1.7818291115564818E-002
   550.00000000000000       0.23000000000000001       0.31988368769603209        1.8113429036403214E-002
   550.00000000000000       0.23499999999999999       0.32290402434857124        1.8407130963463192E-002
   550.00000000000000       0.23999999999999999       0.32588912778801399        1.8699430488317580E-002
   550.00000000000000       0.24500000000000000       0.32884011123574514        1.8990359893583858E-002
   550.00000000000000       0.25000000000000000       0.33175803172046520        1.9279950219079217E-002
   550.00000000000000       0.25500000000000000       0.33464389392151911        1.9568231324338863E-002
   550.00000000000000       0.26000000000000001       0.33749865368395593        1.9855231947647028E-002
   550.00000000000000       0.26500000000000001       0.34032322123866243        2.0140979761740219E-002
   550.00000000000000       0.27000000000000002       0.34311846415701791        2.0425501426348937E-002
   550.00000000000000       0.27500000000000002       0.34588521006612993        2.0708822637745001E-002
   550.00000000000000       0.28000000000000003       0.34862424914776230        2.0990968175459840E-002
   550.00000000000000       0.28499999999999998       0.35133633644149481        2.1271961946335502E-002
   550.00000000000000       0.28999999999999998       0.35402219397040424        2.1551827026064667E-002
   550.00000000000000       0.29499999999999998       0.35668251270558227        2.1830585698369258E-002
   550.00000000000000       0.29999999999999999       0.35931795438407599        2.2108259491960793E-002
   600.00000000000000        5.0000000000000001E-003   7.6847579103054522E-002   2.7753061124297083E-003
   600.00000000000000        1.0000000000000000E-002   9.8833063675442104E-002   3.7963755356284507E-003
   600.00000000000000        1.4999999999999999E-002  0.11450443808362991        4.5599297733240366E-003
   600.00000000000000        2.0000000000000000E-002  0.12710842149464327        5.1931090206479872E-003
   600.00000000000000        2.5000000000000001E-002  0.13783263979464488        5.7441850308161081E-003
   600.00000000000000        2.9999999999999999E-002  0.14726325217173034        6.2375843003767452E-003
   600.00000000000000        3.5000000000000003E-002  0.15573838504219348        6.6876688019293492E-003
   600.00000000000000        4.0000000000000001E-002  0.16347313554820467        7.1037180192636421E-003
   600.00000000000000        4.4999999999999998E-002  0.17061391515359647        7.4921319289868622E-003
   600.00000000000000        5.0000000000000003E-002  0.17726546788299477        7.8575417052001838E-003
   600.00000000000000        5.5000000000000000E-002  0.18350564798334182        8.2034245274035193E-003
   600.00000000000000        5.9999999999999998E-002  0.18939410387181349        8.5324686647409043E-003
   600.00000000000000        6.5000000000000002E-002  0.19497767569331564        8.8468025183617502E-003
   600.00000000000000        7.0000000000000007E-002  0.20029390522431986        9.1481448177271069E-003
   600.00000000000000        7.4999999999999997E-002  0.20537340477706553        9.4379067693434598E-003
   600.00000000000000        8.0000000000000002E-002  0.21024150667379582        9.7172636847347171E-003
   600.00000000000000        8.5000000000000006E-002  0.21491944267806751        9.9872065309555592E-003
   600.00000000000000        8.9999999999999997E-002  0.21942520684586714        1.0248579872872279E-002
   600.00000000000000        9.5000000000000001E-002  0.22377419947828772        1.0502110350450336E-002
   600.00000000000000       0.10000000000000001       0.22797971620215543        1.0748428422436869E-002
   600.00000000000000       0.10500000000000000       0.23205332523740552        1.0988085223272943E-002
   600.00000000000000       0.11000000000000000       0.23600516247388206        1.1221565810246420E-002
   600.00000000000000       0.11500000000000000       0.23984416515286133        1.1449299701664582E-002
   600.00000000000000       0.12000000000000000       0.24357825901860097        1.1671669352891672E-002
   600.00000000000000       0.12500000000000000       0.24721450974120798        1.1889017042291242E-002
   600.00000000000000       0.13000000000000000       0.25075924657620369        1.2101650516613190E-002
   600.00000000000000       0.13500000000000001       0.25421816421454663        1.2309847658119965E-002
   600.00000000000000       0.14000000000000001       0.25759640732848199        1.2513860372685296E-002
   600.00000000000000       0.14499999999999999       0.26089864126135892        1.2713917851897997E-002
   600.00000000000000       0.14999999999999999       0.26412911152808555        1.2910229327931537E-002
   600.00000000000000       0.15500000000000000       0.26729169420850907        1.3102986414224242E-002
   600.00000000000000       0.16000000000000000       0.27038993887429091        1.3292365105513022E-002
   600.00000000000000       0.16500000000000001       0.27342710535262343        1.3478527495828242E-002
   600.00000000000000       0.17000000000000001       0.27640619537028049        1.3661623261512802E-002
   600.00000000000000       0.17499999999999999       0.27932997991952541        1.3841790947329747E-002
   600.00000000000000       0.17999999999999999       0.28220102302913863        1.4019159086650803E-002
   600.00000000000000       0.18500000000000000       0.28502170249887476        1.4193847181119415E-002
   600.00000000000000       0.19000000000000000       0.28779422805629562        1.4365966560717468E-002
   600.00000000000000       0.19500000000000001       0.29052065731538362        1.4535621141582303E-002
   600.00000000000000       0.20000000000000001       0.29320290985225395        1.4702908096025875E-002
   600.00000000000000       0.20499999999999999       0.29584277966135020        1.4867918446857514E-002
   600.00000000000000       0.20999999999999999       0.29844194621317582        1.5030737596190264E-002
   600.00000000000000       0.21500000000000000       0.30100198429992664        1.5191445797333284E-002
   600.00000000000000       0.22000000000000000       0.30352437282682238        1.5350118577070353E-002
   600.00000000000000       0.22500000000000001       0.30601050268329211        1.5506827114544385E-002
   600.00000000000000       0.23000000000000001       0.30846168380851174        1.5661638582067743E-002
   600.00000000000000       0.23499999999999999       0.31087915154937895        1.5814616452425066E-002
   600.00000000000000       0.23999999999999999       0.31326407239524667        1.5965820776602545E-002
   600.00000000000000       0.24500000000000000       0.31561754916214985        1.6115308435343600E-002
   600.00000000000000       0.25000000000000000       0.31794062568946757        1.6263133367479060E-002
   600.00000000000000       0.25500000000000000       0.32023429110365903        1.6409346777595861E-002
   600.00000000000000       0.26000000000000001       0.32249948369664055        1.6553997325280401E-002
   600.00000000000000       0.26500000000000001       0.32473709446033672        1.6697131297892864E-002
   600.00000000000000       0.27000000000000002       0.32694797031376638        1.6838792768588132E-002
   600.00000000000000       0.27500000000000002       0.32913291705457920        1.6979023741091739E-002
   600.00000000000000       0.28000000000000003       0.33129270206312905        1.7117864282560669E-002
   600.00000000000000       0.28499999999999998       0.33342805678386012        1.7255352645704217E-002
   600.00000000000000       0.28999999999999998       0.33553967900591025        1.7391525381205263E-002
   600.00000000000000       0.29499999999999998       0.33762823496234395        1.7526417441365797E-002
   600.00000000000000       0.29999999999999999       0.33969436126525454        1.7660062275798267E-002
   650.00000000000000        5.0000000000000001E-003   9.3771370528106759E-002   6.1527771253195264E-003
   650.00000000000000        1.0000000000000000E-002  0.10283527328981150        4.4496777505567790E-003
   650.00000000000000        1.4999999999999999E-002  0.11183689537894786        4.1496291386860697E-003
   650.00000000000000        2.0000000000000000E-002  0.12026359745989673        4.1616629246690644E-003
   650.00000000000000        2.5000000000000001E-002  0.12806279497732967        4.2806727652699265E-003
   650.00000000000000        2.9999999999999999E-002  0.13528909829869290        4.4431409238758386E-003
   650.00000000000000        3.5000000000000003E-002  0.14201513698828527        4.6241364173394287E-003
   650.00000000000000        4.0000000000000001E-002  0.14830858068607658        4.8124392193595661E-003
   650.00000000000000        4.4999999999999998E-002  0.15422727028967040        5.0025600201762136E-003
   650.00000000000000        5.0000000000000003E-002  0.15981939013347732        5.1916810746800339E-003
   650.00000000000000        5.5000000000000000E-002  0.16512487272300883        5.3783297775091641E-003
   650.00000000000000        5.9999999999999998E-002  0.17017690884325259        5.5617492681871907E-003
   650.00000000000000        6.5000000000000002E-002  0.17500325853903537        5.7415786504238543E-003
   650.00000000000000        7.0000000000000007E-002  0.17962731437641263        5.9176816907196067E-003
   650.00000000000000        7.4999999999999997E-002  0.18406894285275699        6.0900511858122865E-003
   650.00000000000000        8.0000000000000002E-002  0.18834514547126766        6.2587538347617048E-003
   650.00000000000000        8.5000000000000006E-002  0.19247057851619070        6.4238976810924685E-003
   650.00000000000000        8.9999999999999997E-002  0.19645796360581019        6.5856125534498825E-003
   650.00000000000000        9.5000000000000001E-002  0.20031841406721643        6.7440381978699053E-003
   650.00000000000000       0.10000000000000001       0.20406169628357090        6.8993170626184507E-003
   650.00000000000000       0.10500000000000000       0.20769644055410774        7.0515899467471716E-003
   650.00000000000000       0.11000000000000000       0.21123031250357147        7.2009934344800328E-003
   650.00000000000000       0.11500000000000000       0.21467015344663762        7.3476584529428559E-003
   650.00000000000000       0.12000000000000000       0.21802209614312718        7.4917095392423435E-003
   650.00000000000000       0.12500000000000000       0.22129166090308452        7.6332645546412468E-003
   650.00000000000000       0.13000000000000000       0.22448383588917556        7.7724346779098662E-003
   650.00000000000000       0.13500000000000001       0.22760314462249970        7.9093245694963933E-003
   650.00000000000000       0.14000000000000001       0.23065370305710212        8.0440326362713581E-003
   650.00000000000000       0.14499999999999999       0.23363926809714836        8.1766513512626735E-003
   650.00000000000000       0.14999999999999999       0.23656327905146260        8.3072675989038346E-003
   650.00000000000000       0.15500000000000000       0.23942889322537098        8.4359630269098332E-003
   650.00000000000000       0.16000000000000000       0.24223901661918174        8.5628143928959538E-003
   650.00000000000000       0.16500000000000001       0.24499633052103392        8.6878938984924665E-003
   650.00000000000000       0.17000000000000001       0.24770331463793557        8.8112695067791031E-003
   650.00000000000000       0.17499999999999999       0.25036226729407612        8.9330052408885356E-003
   650.00000000000000       0.17999999999999999       0.25297532313348237        9.0531614629519638E-003
   650.00000000000000       0.18500000000000000       0.25554446868987751        9.1717951334116601E-003
   650.00000000000000       0.19000000000000000       0.25807155612643173        9.2889600512595111E-003
   650.00000000000000       0.19500000000000001       0.26055831539904734        9.4047070760806522E-003
   650.00000000000000       0.20000000000000001       0.26300636505664904        9.5190843329580454E-003
   650.00000000000000       0.20499999999999999       0.26541722185888822        9.6321374013758395E-003
   650.00000000000000       0.20999999999999999       0.26779230936433407        9.7439094892783976E-003
   650.00000000000000       0.21500000000000000       0.27013296561952399        9.8544415934211822E-003
   650.00000000000000       0.22000000000000000       0.27244045006032036        9.9637726471046469E-003
   650.00000000000000       0.22500000000000001       0.27471594972117019        1.0071939656322070E-002
   650.00000000000000       0.23000000000000001       0.27696058483454550        1.0178977825285315E-002
   650.00000000000000       0.23499999999999999       0.27917541389160655        1.0284920672222629E-002
   650.00000000000000       0.23999999999999999       0.28136143822561643        1.0389800136272791E-002
   650.00000000000000       0.24500000000000000       0.28351960617155436        1.0493646676232562E-002
   650.00000000000000       0.25000000000000000       0.28565081684848803        1.0596489361850344E-002
   650.00000000000000       0.25500000000000000       0.28775592360537505        1.0698355958298668E-002
   650.00000000000000       0.26000000000000001       0.28983573716591410        1.0799273004402539E-002
   650.00000000000000       0.26500000000000001       0.29189102850372151        1.0899265885149109E-002
   650.00000000000000       0.27000000000000002       0.29392253147536174        1.0998358898956950E-002
   650.00000000000000       0.27500000000000002       0.29593094523551911        1.1096575320140131E-002
   650.00000000000000       0.28000000000000003       0.29791693645578710        1.1193937456962955E-002
   650.00000000000000       0.28499999999999998       0.29988114136610744        1.1290466705645598E-002
   650.00000000000000       0.28999999999999998       0.30182416763576253        1.1386183600648529E-002
   650.00000000000000       0.29499999999999998       0.30374659610896054        1.1481107861533920E-002
   650.00000000000000       0.29999999999999999       0.30564898240842764        1.1575258436676164E-002
   700.00000000000000        5.0000000000000001E-003   7.1739983570944341E-002   2.1078282513681585E-003
   700.00000000000000        1.0000000000000000E-002   9.1257040872067319E-002   2.7594699071189512E-003
   700.00000000000000        1.4999999999999999E-002  0.10505045847002627        3.2304325929197260E-003
   700.00000000000000        2.0000000000000000E-002  0.11608376659984423        3.6125686062669004E-003
   700.00000000000000        2.5000000000000001E-002  0.12543381232645687        3.9398402562254358E-003
   700.00000000000000        2.9999999999999999E-002  0.13362972090380149        4.2291308702936794E-003
   700.00000000000000        3.5000000000000003E-002  0.14097568244609315        4.4902333595194860E-003
   700.00000000000000        4.0000000000000001E-002  0.14766467046524390        4.7294054199746036E-003
   700.00000000000000        4.4999999999999998E-002  0.15382773002518887        4.9509226999991151E-003
   700.00000000000000        5.0000000000000003E-002  0.15955842151671148        5.1578541177883632E-003
   700.00000000000000        5.5000000000000000E-002  0.16492616177576067        5.3524873864132117E-003
   700.00000000000000        5.9999999999999998E-002  0.16998404927402519        5.5365798244084979E-003
   700.00000000000000        6.5000000000000002E-002  0.17477371985656101        5.7115146673488376E-003
   700.00000000000000        7.0000000000000007E-002  0.17932849959783392        5.8784029597729595E-003
   700.00000000000000        7.4999999999999997E-002  0.18367552983207455        6.0381524758227811E-003
   700.00000000000000        8.0000000000000002E-002  0.18783724496787937        6.1915158061451201E-003
   700.00000000000000        8.5000000000000006E-002  0.19183242795488159        6.3391248061706101E-003
   700.00000000000000        8.9999999999999997E-002  0.19567698161352134        6.4815158418395470E-003
   700.00000000000000        9.5000000000000001E-002  0.19938450370520369        6.6191486614324896E-003
   700.00000000000000       0.10000000000000001       0.20296672328386786        6.7524207506509028E-003
   700.00000000000000       0.10500000000000000       0.20643383698912623        6.8816784218505246E-003
   700.00000000000000       0.11000000000000000       0.20979477185355117        7.0072254992568899E-003
   700.00000000000000       0.11500000000000000       0.21305739326230227        7.1293302060087245E-003
   700.00000000000000       0.12000000000000000       0.21622867137764282        7.2482306866797318E-003
   700.00000000000000       0.12500000000000000       0.21931481569395203        7.3641394807661418E-003
   700.00000000000000       0.13000000000000000       0.22232138484588565        7.4772471800715092E-003
   700.00000000000000       0.13500000000000001       0.22525337698982137        7.5877254442918030E-003
   700.00000000000000       0.14000000000000001       0.22811530478178249        7.6957295068435846E-003
   700.00000000000000       0.14499999999999999       0.23091125802897636        7.8014002720981340E-003
   700.00000000000000       0.14999999999999999       0.23364495639322885        7.9048660823355203E-003
   700.00000000000000       0.15500000000000000       0.23631979400230857        8.0062442156291821E-003
   700.00000000000000       0.16000000000000000       0.23893887743058828        8.1056421629319090E-003
   700.00000000000000       0.16500000000000001       0.24150505820944274        8.2031587227459051E-003
   700.00000000000000       0.17000000000000001       0.24402096079593646        8.2988849441337810E-003
   700.00000000000000       0.17499999999999999       0.24648900674824417        8.3929049428948573E-003
   700.00000000000000       0.17999999999999999       0.24891143571518973        8.4852966110790795E-003
   700.00000000000000       0.18500000000000000       0.25129032373597054        8.5761322363343932E-003
   700.00000000000000       0.19000000000000000       0.25362759925766065        8.6654790446583554E-003
   700.00000000000000       0.19500000000000001       0.25592505720728570        8.7533996777805368E-003
   700.00000000000000       0.20000000000000001       0.25818437139825634        8.8399526145131850E-003
   700.00000000000000       0.20499999999999999       0.26040710550475893        8.9251925438746486E-003
   700.00000000000000       0.20999999999999999       0.26259472280007934        9.0091706965405687E-003
   700.00000000000000       0.21500000000000000       0.26474859482401358        9.0919351401525430E-003
   700.00000000000000       0.22000000000000000       0.26687000911914954        9.1735310431697182E-003
   700.00000000000000       0.22500000000000001       0.26896017615481077        9.2540009112487796E-003
   700.00000000000000       0.23000000000000001       0.27102023554001353        9.3333847995564490E-003
   700.00000000000000       0.23499999999999999       0.27305126161222454        9.4117205039320369E-003
   700.00000000000000       0.23999999999999999       0.27505426847650188        9.4890437334096463E-003
   700.00000000000000       0.24500000000000000       0.27703021455933247        9.5653882662663243E-003
   700.00000000000000       0.25000000000000000       0.27898000673279821        9.6407860914714469E-003
   700.00000000000000       0.25500000000000000       0.28090450405735051        9.7152675371664932E-003
   700.00000000000000       0.26000000000000001       0.28280452118520782        9.7888613875939078E-003
   700.00000000000000       0.26500000000000001       0.28468083146105244        9.8615949897148964E-003
   700.00000000000000       0.27000000000000002       0.28653416975212070        9.9334943506015783E-003
   700.00000000000000       0.27500000000000002       0.28836523503585343        1.0004584226557258E-002
   700.00000000000000       0.28000000000000003       0.29017469276988284        1.0074888204804252E-002
   700.00000000000000       0.28499999999999998       0.29196317706620550        1.0144428778480079E-002
   700.00000000000000       0.28999999999999998       0.29373129268885606        1.0213227415597588E-002
   700.00000000000000       0.29499999999999998       0.29547961689218943        1.0281304622549869E-002
   700.00000000000000       0.29999999999999999       0.29720870111496461        1.0348680002676454E-002
   750.00000000000000        5.0000000000000001E-003   7.3530423711959211E-002   2.3262608073908171E-003
   750.00000000000000        1.0000000000000000E-002   9.3315456683058032E-002   3.0169942134766238E-003
   750.00000000000000        1.4999999999999999E-002  0.10727272618896641        3.5125793665351417E-003
   750.00000000000000        2.0000000000000000E-002  0.11842410279150099        3.9128261350715489E-003
   750.00000000000000        2.5000000000000001E-002  0.12786607095095803        4.2544302410049669E-003
   750.00000000000000        2.9999999999999999E-002  0.13613689312022761        4.5555647026096855E-003
   750.00000000000000        3.5000000000000003E-002  0.14354578749427158        4.8267399197643845E-003
   750.00000000000000        4.0000000000000001E-002  0.15028880123905758        5.0746561908901694E-003
   750.00000000000000        4.4999999999999998E-002  0.15649900004780409        5.3038824223872036E-003
   750.00000000000000        5.0000000000000003E-002  0.16227134569219562        5.5176923318192425E-003
   750.00000000000000        5.5000000000000000E-002  0.16767626771368524        5.7185225552286185E-003
   750.00000000000000        5.9999999999999998E-002  0.17276762068842172        5.9082422328678857E-003
   750.00000000000000        6.5000000000000002E-002  0.17758762017203719        6.0883207841510743E-003
   750.00000000000000        7.0000000000000007E-002  0.18217004661131234        6.2599371324228706E-003
   750.00000000000000        7.4999999999999997E-002  0.18654240415794276        6.4240534996928009E-003
   750.00000000000000        8.0000000000000002E-002  0.19072742157598974        6.5814668392540302E-003
   750.00000000000000        8.5000000000000006E-002  0.19474412393661472        6.7328456443334359E-003
   750.00000000000000        8.9999999999999997E-002  0.19860861562705176        6.8787568988236117E-003
   750.00000000000000        9.5000000000000001E-002  0.20233466400266545        7.0196862063180493E-003
   750.00000000000000       0.10000000000000001       0.20593414216078840        7.1560530891265099E-003
   750.00000000000000       0.10500000000000000       0.20941737011843287        7.2882227976888694E-003
   750.00000000000000       0.11000000000000000       0.21279338138872167        7.4165155531771007E-003
   750.00000000000000       0.11500000000000000       0.21607013388696114        7.5412138715120038E-003
   750.00000000000000       0.12000000000000000       0.21925467868565141        7.6625684324595029E-003
   750.00000000000000       0.12500000000000000       0.22235329643253862        7.7808028309083342E-003
   750.00000000000000       0.13000000000000000       0.22537160866265799        7.8961174590632711E-003
   750.00000000000000       0.13500000000000001       0.22831466940458645        8.0086927055706466E-003
   750.00000000000000       0.14000000000000001       0.23118704116407479        8.1186916124122762E-003
   750.00000000000000       0.14499999999999999       0.23399285840763981        8.2262620974081838E-003
   750.00000000000000       0.14999999999999999       0.23673588095920139        8.3315388257673290E-003
   750.00000000000000       0.15500000000000000       0.23941953919268330        8.4346447958701092E-003
   750.00000000000000       0.16000000000000000       0.24204697250304197        8.5356926906613138E-003
   750.00000000000000       0.16500000000000001       0.24462106223267299        8.6347860354882618E-003
   750.00000000000000       0.17000000000000001       0.24714445999488516        8.7320201950909868E-003
   750.00000000000000       0.17499999999999999       0.24961961215338979        8.8274832361312089E-003
   750.00000000000000       0.17999999999999999       0.25204878107364920        8.9212566766924267E-003
   750.00000000000000       0.18500000000000000       0.25443406364900961        9.0134161402707445E-003
   750.00000000000000       0.19000000000000000       0.25677740751480227        9.1040319286629454E-003
   750.00000000000000       0.19500000000000001       0.25908062529179626        9.1931695256658643E-003
   750.00000000000000       0.20000000000000001       0.26134540714257143        9.2808900414918464E-003
   750.00000000000000       0.20499999999999999       0.26357333187755022        9.3672506061765245E-003
   750.00000000000000       0.20999999999999999       0.26576587680927782        9.4523047189272475E-003
   750.00000000000000       0.21500000000000000       0.26792442652229403        9.5361025592718904E-003
   750.00000000000000       0.22000000000000000       0.27005028070022008        9.6186912649711079E-003
   750.00000000000000       0.22500000000000001       0.27214466113040864        9.7001151809148044E-003
   750.00000000000000       0.23000000000000001       0.27420871798882279        9.7804160826060853E-003
   750.00000000000000       0.23499999999999999       0.27624353549305403        9.8596333773203065E-003
   750.00000000000000       0.23999999999999999       0.27825013699902096        9.9378042855944870E-003
   750.00000000000000       0.24500000000000000       0.28022948960648042        1.0014964005337811E-002
   750.00000000000000       0.25000000000000000       0.28218250832969211        1.0091145860546318E-002
   750.00000000000000       0.25500000000000000       0.28411005988212307        1.0166381436343587E-002
   750.00000000000000       0.26000000000000001       0.28601296611773613        1.0240700701846716E-002
   750.00000000000000       0.26500000000000001       0.28789200716599406        1.0314132122167221E-002
   750.00000000000000       0.27000000000000002       0.28974792429307389        1.0386702760693416E-002
   750.00000000000000       0.27500000000000002       0.29158142251780372        1.0458438372661067E-002
   750.00000000000000       0.28000000000000003       0.29339317300740408        1.0529363490898546E-002
   750.00000000000000       0.28499999999999998       0.29518381527514964        1.0599501504528283E-002
   750.00000000000000       0.28999999999999998       0.29695395919949946        1.0668874731315964E-002
   750.00000000000000       0.29499999999999998       0.29870418688201295        1.0737504484280503E-002
   750.00000000000000       0.29999999999999999       0.30043505435942391        1.0805411133108992E-002
   800.00000000000000        5.0000000000000001E-003   7.4866360078084337E-002   2.4999827061070088E-003
   800.00000000000000        1.0000000000000000E-002   9.5195278242615256E-002   3.2675464064072985E-003
   800.00000000000000        1.4999999999999999E-002  0.10955791997925064        3.8215890874704916E-003
   800.00000000000000        2.0000000000000000E-002  0.12104423121729542        4.2707733505290228E-003
   800.00000000000000        2.5000000000000001E-002  0.13077671754672984        4.6552376355201855E-003
   800.00000000000000        2.9999999999999999E-002  0.13930684843271743        4.9949224284734110E-003
   800.00000000000000        3.5000000000000003E-002  0.14695161960173481        5.3013880804833394E-003
   800.00000000000000        4.0000000000000001E-002  0.15391210763253035        5.5820186595738107E-003
   800.00000000000000        4.4999999999999998E-002  0.16032484840535896        5.8418576727740056E-003
   800.00000000000000        5.0000000000000003E-002  0.16628731517777029        6.0845240928098171E-003
   800.00000000000000        5.5000000000000000E-002  0.17187182311609417        6.3127149514877337E-003
   800.00000000000000        5.9999999999999998E-002  0.17713368439206875        6.5285014938590959E-003
   800.00000000000000        6.5000000000000002E-002  0.18211626832549108        6.7335137038071324E-003
   800.00000000000000        7.0000000000000007E-002  0.18685428677979943        6.9290605607142727E-003
   800.00000000000000        7.4999999999999997E-002  0.19137600841272670        7.1162113657935004E-003
   800.00000000000000        8.0000000000000002E-002  0.19570479846628841        7.2958524741123468E-003
   800.00000000000000        8.5000000000000006E-002  0.19986021844966029        7.4687279290655117E-003
   800.00000000000000        8.9999999999999997E-002  0.20385882974990469        7.6354692369614095E-003
   800.00000000000000        9.5000000000000001E-002  0.20771479274708590        7.7966176209754738E-003
   800.00000000000000       0.10000000000000001       0.21144032139475091        7.9526409465123481E-003
   800.00000000000000       0.10500000000000000       0.21504603355040125        8.1039467942439786E-003
   800.00000000000000       0.11000000000000000       0.21854122474416399        8.2508926977851033E-003
   800.00000000000000       0.11500000000000000       0.22193408480575394        8.3937942608161547E-003
   800.00000000000000       0.12000000000000000       0.22523187122033844        8.5329316652364325E-003
   800.00000000000000       0.12500000000000000       0.22844104928381034        8.6685549424900515E-003
   800.00000000000000       0.13000000000000000       0.23156740647829163        8.8008882827957900E-003
   800.00000000000000       0.13500000000000001       0.23461614661057334        8.9301335878414299E-003
   800.00000000000000       0.14000000000000001       0.23759196790489370        9.0564734226490796E-003
   800.00000000000000       0.14499999999999999       0.24049912825576808        9.1800734858926234E-003
   800.00000000000000       0.14999999999999999       0.24334150011847022        9.3010846909986657E-003
   800.00000000000000       0.15500000000000000       0.24612261697062612        9.4196449301917479E-003
   800.00000000000000       0.16000000000000000       0.24884571286733206        9.5358805783847568E-003
   800.00000000000000       0.16500000000000001       0.25151375629857903        9.6499077821559677E-003
   800.00000000000000       0.17000000000000001       0.25412947931623420        9.7618335700627949E-003
   800.00000000000000       0.17499999999999999       0.25669540271019814        9.8717568135480490E-003
   800.00000000000000       0.17999999999999999       0.25921385786641110        9.9797690622099849E-003
   800.00000000000000       0.18500000000000000       0.26168700582342153        1.0085955272874144E-002
   800.00000000000000       0.19000000000000000       0.26411685395206352        1.0190394448456536E-002
   800.00000000000000       0.19500000000000001       0.26650527060904267        1.0293160199845365E-002
   800.00000000000000       0.20000000000000001       0.26885399805584270        1.0394321241801289E-002
   800.00000000000000       0.20499999999999999       0.27116466388626137        1.0493941832070782E-002
   800.00000000000000       0.20999999999999999       0.27343879116668596        1.0592082161433316E-002
   800.00000000000000       0.21500000000000000       0.27567780746112253        1.0688798701196408E-002
   800.00000000000000       0.22000000000000000       0.27788305288656062        1.0784144513656455E-002
   800.00000000000000       0.22500000000000001       0.28005578732239605        1.0878169530219885E-002
   800.00000000000000       0.23000000000000001       0.28219719687946276        1.0970920801192954E-002
   800.00000000000000       0.23499999999999999       0.28430839971906080        1.1062442720676273E-002
   800.00000000000000       0.23999999999999999       0.28639045129965435        1.1152777229519314E-002
   800.00000000000000       0.24500000000000000       0.28844434911821520        1.1241963998885291E-002
   800.00000000000000       0.25000000000000000       0.29047103700415072        1.1330040596634897E-002
   800.00000000000000       0.25500000000000000       0.29247140901609214        1.1417042638446605E-002
   800.00000000000000       0.26000000000000001       0.29444631298529961        1.1503003925344184E-002
   800.00000000000000       0.26500000000000001       0.29639655374387452        1.1587956569090561E-002
   800.00000000000000       0.27000000000000002       0.29832289607120471        1.1671931106726379E-002
   800.00000000000000       0.27500000000000002       0.30022606738796981        1.1754956605375335E-002
   800.00000000000000       0.28000000000000003       0.30210676022351113        1.1837060758304922E-002
   800.00000000000000       0.28499999999999998       0.30396563447931646        1.1918269973114237E-002
   800.00000000000000       0.28999999999999998       0.30580331950873263        1.1998609452820505E-002
   800.00000000000000       0.29499999999999998       0.30762041603072188        1.2078103270528089E-002
   800.00000000000000       0.29999999999999999       0.30941749789347978        1.2156774438287539E-002
   850.00000000000000        5.0000000000000001E-003  0.12447965059056443        1.9106607051985719E-002
   850.00000000000000        1.0000000000000000E-002  0.12548587802953762        9.8659645144227696E-003
   850.00000000000000        1.4999999999999999E-002  0.12714902811841922        6.9329976752873996E-003
   850.00000000000000        2.0000000000000000E-002  0.12940752087070231        5.5791521761785296E-003
   850.00000000000000        2.5000000000000001E-002  0.13217946253535384        4.8582074059878733E-003
   850.00000000000000        2.9999999999999999E-002  0.13537569423389378        4.4545277250361498E-003
   850.00000000000000        3.5000000000000003E-002  0.13890944735676977        4.2327169131944290E-003
   850.00000000000000        4.0000000000000001E-002  0.14270231002795478        4.1250019315075210E-003
   850.00000000000000        4.4999999999999998E-002  0.14668699952706085        4.0936821657089617E-003
   850.00000000000000        5.0000000000000003E-002  0.15080788136959739        4.1161034818908548E-003
   850.00000000000000        5.5000000000000000E-002  0.15502016966155152        4.1778253029625418E-003
   850.00000000000000        5.9999999999999998E-002  0.15928851641837469        4.2692024788756697E-003
   850.00000000000000        6.5000000000000002E-002  0.16358543835044864        4.3835437522085196E-003
   850.00000000000000        7.0000000000000007E-002  0.16788982405164096        4.5160588194340335E-003
   850.00000000000000        7.4999999999999997E-002  0.17218562915798127        4.6632261513837201E-003
   850.00000000000000        8.0000000000000002E-002  0.17646078904905371        4.8223975980822122E-003
   850.00000000000000        8.5000000000000006E-002  0.18070633919995291        4.9915423469405976E-003
   850.00000000000000        8.9999999999999997E-002  0.18491571670059578        5.1690760864094264E-003
   850.00000000000000        9.5000000000000001E-002  0.18908421213716789        5.3537440141351580E-003
   850.00000000000000       0.10000000000000001       0.19320854258598447        5.5445388652313665E-003
   850.00000000000000       0.10500000000000000       0.19728652036933808        5.7406423023166793E-003
   850.00000000000000       0.11000000000000000       0.20131679666671232        5.9413822448875393E-003
   850.00000000000000       0.11500000000000000       0.20529866323903548        6.1462012949054425E-003
   850.00000000000000       0.12000000000000000       0.20923189909787993        6.3546330281604411E-003
   850.00000000000000       0.12500000000000000       0.21311665187654369        6.5662839535026440E-003
   850.00000000000000       0.13000000000000000       0.21695334598726237        6.7808196174331467E-003
   850.00000000000000       0.13500000000000001       0.22074261146890223        6.9979537820108037E-003
   850.00000000000000       0.14000000000000001       0.22448522883797373        7.2174399098449476E-003
   850.00000000000000       0.14499999999999999       0.22818208633898304        7.4390644009519067E-003
   850.00000000000000       0.14999999999999999       0.23183414682036008        7.6626411740325197E-003
   850.00000000000000       0.15500000000000000       0.23544242209768701        7.8880072896584871E-003
   850.00000000000000       0.16000000000000000       0.23900795315240109        8.1150193883153116E-003
   850.00000000000000       0.16500000000000001       0.24253179488689433        8.3435507711600125E-003
   850.00000000000000       0.17000000000000001       0.24601500444305530        8.5734889917513917E-003
   850.00000000000000       0.17499999999999999       0.24945863231140186        8.8047338570391206E-003
   850.00000000000000       0.17999999999999999       0.25286371562770615        9.0371957584339281E-003
   850.00000000000000       0.18500000000000000       0.25623127318528549        9.2707942708461603E-003
   850.00000000000000       0.19000000000000000       0.25956230179293954        9.5054569706119717E-003
   850.00000000000000       0.19500000000000001       0.26285777368769675        9.7411184332579521E-003
   850.00000000000000       0.20000000000000001       0.26611863477329822        9.9777193798349130E-003
   850.00000000000000       0.20499999999999999       0.26934580350366233        1.0215205946627956E-002
   850.00000000000000       0.20999999999999999       0.27254017026847449        1.0453529057828162E-002
   850.00000000000000       0.21500000000000000       0.27570259716785378        1.0692643884531790E-002
   850.00000000000000       0.22000000000000000       0.27883391808655339        1.0932509376442936E-002
   850.00000000000000       0.22500000000000001       0.28193493899672978        1.1173087855065359E-002
   850.00000000000000       0.23000000000000001       0.28500643843303097        1.1414344659109123E-002
   850.00000000000000       0.23499999999999999       0.28804916809543557        1.1656247834407423E-002
   850.00000000000000       0.23999999999999999       0.29106385354456404        1.1898767861915727E-002
   850.00000000000000       0.24500000000000000       0.29405119496158127        1.2141877418408087E-002
   850.00000000000000       0.25000000000000000       0.29701186795071166        1.2385551165341875E-002
   850.00000000000000       0.25500000000000000       0.29994652436709857        1.2629765562067493E-002
   850.00000000000000       0.26000000000000001       0.30285579315650707        1.2874498700143911E-002
   850.00000000000000       0.26500000000000001       0.30574028119637836        1.3119730156006220E-002
   850.00000000000000       0.27000000000000002       0.30860057413015113        1.3365440859635948E-002
   850.00000000000000       0.27500000000000002       0.31143723718869221        1.3611612977224467E-002
   850.00000000000000       0.28000000000000003       0.31425081599421228        1.3858229806103706E-002
   850.00000000000000       0.28499999999999998       0.31704183734327390        1.4105275680459431E-002
   850.00000000000000       0.28999999999999998       0.31981080996647165        1.4352735886544492E-002
   850.00000000000000       0.29499999999999998       0.32255822526314215        1.4600596586282181E-002
   850.00000000000000       0.29999999999999999       0.32528455801007744        1.4848844748296518E-002
   900.00000000000000        5.0000000000000001E-003   7.9071070203890467E-002   3.1107176768373711E-003
   900.00000000000000        1.0000000000000000E-002   9.8342121811972980E-002   3.7215034947292967E-003
   900.00000000000000        1.4999999999999999E-002  0.11172448653640496        4.1329708715826582E-003
   900.00000000000000        2.0000000000000000E-002  0.12230987765238430        4.4522164015099825E-003
   900.00000000000000        2.5000000000000001E-002  0.13120645178924906        4.7167286182913598E-003
   900.00000000000000        2.9999999999999999E-002  0.13895376698471290        4.9444749218922326E-003
   900.00000000000000        3.5000000000000003E-002  0.14585985258436093        5.1455899055621443E-003
   900.00000000000000        4.0000000000000001E-002  0.15211900959330224        5.3264039423712457E-003
   900.00000000000000        4.4999999999999998E-002  0.15786255149496098        5.4911599186709941E-003
   900.00000000000000        5.0000000000000003E-002  0.16318383994428640        5.6428528269744033E-003
   900.00000000000000        5.5000000000000000E-002  0.16815188934807826        5.7836825797857386E-003
   900.00000000000000        5.9999999999999998E-002  0.17281931613935331        5.9153168538686757E-003
   900.00000000000000        6.5000000000000002E-002  0.17722725475918535        6.0390526872779633E-003
   900.00000000000000        7.0000000000000007E-002  0.18140853985332656        6.1559205319661825E-003
   900.00000000000000        7.4999999999999997E-002  0.18538984509275266        6.2667538535280832E-003
   900.00000000000000        8.0000000000000002E-002  0.18919316676461481        6.3722371957674771E-003
   900.00000000000000        8.5000000000000006E-002  0.19283688085081738        6.4729402873998530E-003
   900.00000000000000        8.9999999999999997E-002  0.19633651383034484        6.5693428174516720E-003
   900.00000000000000        9.5000000000000001E-002  0.19970531616961543        6.6618528030202833E-003
   900.00000000000000       0.10000000000000001       0.20295469663134677        6.7508204528476086E-003
   900.00000000000000       0.10500000000000000       0.20609455638127483        6.8365487987388082E-003
   900.00000000000000       0.11000000000000000       0.20913354963505335        6.9193019647352787E-003
   900.00000000000000       0.11500000000000000       0.21207928956976133        6.9993116812977754E-003
   900.00000000000000       0.12000000000000000       0.21493851285197277        7.0767824762820106E-003
   900.00000000000000       0.12500000000000000       0.21771721246132214        7.1518958548586536E-003
   900.00000000000000       0.13000000000000000       0.22042074593132088        7.2248136974644118E-003
   900.00000000000000       0.13500000000000001       0.22305392431925772        7.2956810462281889E-003
   900.00000000000000       0.14000000000000001       0.22562108591658120        7.3646284082840860E-003
   900.00000000000000       0.14499999999999999       0.22812615776383655        7.4317736738345871E-003
   900.00000000000000       0.14999999999999999       0.23057270733534663        7.4972237243413177E-003
   900.00000000000000       0.15500000000000000       0.23296398623716769        7.5610757894722866E-003
   900.00000000000000       0.16000000000000000       0.23530296736825029        7.6234185988240241E-003
   900.00000000000000       0.16500000000000001       0.23759237669475833        7.6843333648449882E-003
   900.00000000000000       0.17000000000000001       0.23983472055673444        7.7438946260220149E-003
   900.00000000000000       0.17499999999999999       0.24203230924722338        7.8021709736871662E-003
   900.00000000000000       0.17999999999999999       0.24418727746386171        7.8592256813472764E-003
   900.00000000000000       0.18500000000000000       0.24630160212249136        7.9151172519326719E-003
   900.00000000000000       0.19000000000000000       0.24837711793465261        7.9698998955822914E-003
   900.00000000000000       0.19500000000000001       0.25041553108070091        8.0236239483644049E-003
   900.00000000000000       0.20000000000000001       0.25241843125388608        8.0763362405503920E-003
   900.00000000000000       0.20499999999999999       0.25438730230507989        8.1280804216193863E-003
   900.00000000000000       0.20999999999999999       0.25632353168067584        8.1788972480011934E-003
   900.00000000000000       0.21500000000000000       0.25822841881577313        8.2288248386088135E-003
   900.00000000000000       0.22000000000000000       0.26010318261973886        8.2778989024261274E-003
   900.00000000000000       0.22500000000000001       0.26194896817056534        8.3261529417682327E-003
   900.00000000000000       0.23000000000000001       0.26376685271726580        8.3736184342938901E-003
   900.00000000000000       0.23499999999999999       0.26555785107522928        8.4203249964018238E-003
   900.00000000000000       0.23999999999999999       0.26732292048746059        8.4663005302680876E-003
   900.00000000000000       0.24500000000000000       0.26906296501453858        8.5115713564665220E-003
   900.00000000000000       0.25000000000000000       0.27077883950761411        8.5561623338497317E-003
   900.00000000000000       0.25500000000000000       0.27247135321154953        8.6000969681428521E-003
   900.00000000000000       0.26000000000000001       0.27414127303916730        8.6433975105120256E-003
   900.00000000000000       0.26500000000000001       0.27578932655234190        8.6860850472069862E-003
   900.00000000000000       0.27000000000000002       0.27741620468118777        8.7281795812381453E-003
   900.00000000000000       0.27500000000000002       0.27902256420875216        8.7697001069296423E-003
   900.00000000000000       0.28000000000000003       0.28060903004530663        8.8106646780870008E-003
   900.00000000000000       0.28499999999999998       0.28217619731347576        8.8510904704302250E-003
   900.00000000000000       0.28999999999999998       0.28372463326295994        8.8909938388659973E-003
   900.00000000000000       0.29499999999999998       0.28525487903146285        8.9303903701069571E-003
   900.00000000000000       0.29999999999999999       0.28676745126656189        8.9692949310881068E-003
   950.00000000000000        5.0000000000000001E-003   8.8510710277287630E-002   4.8839750093231729E-003
   950.00000000000000        1.0000000000000000E-002   9.4107320735945077E-002   3.1207125701719447E-003
   950.00000000000000        1.4999999999999999E-002  0.10080335434594283        2.7388535513517133E-003
   950.00000000000000        2.0000000000000000E-002  0.10779084655578568        2.6857010517464079E-003
   950.00000000000000        2.5000000000000001E-002  0.11470971639502570        2.7556302864799520E-003
   950.00000000000000        2.9999999999999999E-002  0.12141341488860916        2.8820769786281064E-003
   950.00000000000000        3.5000000000000003E-002  0.12785159863670831        3.0375031748493850E-003
   950.00000000000000        4.0000000000000001E-002  0.13401621390022680        3.2087030016437553E-003
   950.00000000000000        4.4999999999999998E-002  0.13991717559010855        3.3886892049756561E-003
   950.00000000000000        5.0000000000000003E-002  0.14557135343541458        3.5735001847836613E-003
   950.00000000000000        5.5000000000000000E-002  0.15099757442558573        3.7607748022889537E-003
   950.00000000000000        5.9999999999999998E-002  0.15621439354200153        3.9490539968895328E-003
   950.00000000000000        6.5000000000000002E-002  0.16123915887309592        4.1374129835503662E-003
   950.00000000000000        7.0000000000000007E-002  0.16608768586869224        4.3252561270158280E-003
   950.00000000000000        7.4999999999999997E-002  0.17077421498638820        4.5121970899985007E-003
   950.00000000000000        8.0000000000000002E-002  0.17531149538028193        4.6979860601849485E-003
   950.00000000000000        8.5000000000000006E-002  0.17971091815814247        4.8824641187949205E-003
   950.00000000000000        8.9999999999999997E-002  0.18398266237092037        5.0655338406088192E-003
   950.00000000000000        9.5000000000000001E-002  0.18813583659446056        5.2471399101759655E-003
   950.00000000000000       0.10000000000000001       0.19217860879954199        5.4272560885536619E-003
   950.00000000000000       0.10500000000000000       0.19611832208234325        5.6058763024421851E-003
   950.00000000000000       0.11000000000000000       0.19996159617907999        5.7830084650508078E-003
   950.00000000000000       0.11500000000000000       0.20371441575038188        5.9586701402109810E-003
   950.00000000000000       0.12000000000000000       0.20738220682788577        6.1328854701936091E-003
   950.00000000000000       0.12500000000000000       0.21096990289720774        6.3056829821431307E-003
   950.00000000000000       0.13000000000000000       0.21448200201968895        6.4770940129752997E-003
   950.00000000000000       0.13500000000000001       0.21792261625908613        6.6471515743521236E-003
   950.00000000000000       0.14000000000000001       0.22129551452398566        6.8158895337658565E-003
   950.00000000000000       0.14499999999999999       0.22460415978428075        6.9833420245359384E-003
   950.00000000000000       0.14999999999999999       0.22785174148047740        7.1495430227169919E-003
   950.00000000000000       0.15500000000000000       0.23104120382145710        7.3145260463974380E-003
   950.00000000000000       0.16000000000000000       0.23417527056000587        7.4783239451387661E-003
   950.00000000000000       0.16500000000000001       0.23725646674480205        7.6409687560098369E-003
   950.00000000000000       0.17000000000000001       0.24028713787092243        7.8024916089053853E-003
   950.00000000000000       0.17499999999999999       0.24326946678640604        7.9629226683434196E-003
   950.00000000000000       0.17999999999999999       0.24620548865821912        8.1222911022186001E-003
   950.00000000000000       0.18500000000000000       0.24909710425547626        8.2806250703977412E-003
   950.00000000000000       0.19000000000000000       0.25194609176958754        8.4379517278237465E-003
   950.00000000000000       0.19500000000000001       0.25475411735891185        8.5942972381176635E-003
   950.00000000000000       0.20000000000000001       0.25752274457849456        8.7496867946577385E-003
   950.00000000000000       0.20499999999999999       0.26025344283270369        8.9041446468577975E-003
   950.00000000000000       0.20999999999999999       0.26294759496934533        9.0576941299277038E-003
   950.00000000000000       0.21500000000000000       0.26560650411755793        9.2103576968237018E-003
   950.00000000000000       0.22000000000000000       0.26823139985796363        9.3621569514189141E-003
   950.00000000000000       0.22500000000000001       0.27082344380179763        9.5131126821701040E-003
   950.00000000000000       0.23000000000000001       0.27338373464570981        9.6632448957445927E-003
   950.00000000000000       0.23499999999999999       0.27591331276035708        9.8125728502143801E-003
   950.00000000000000       0.23999999999999999       0.27841316436355801        9.9611150875343769E-003
   950.00000000000000       0.24500000000000000       0.28088422532246426        1.0108889465105207E-002
   950.00000000000000       0.25000000000000000       0.28332738462376605        1.0255913186285267E-002
   950.00000000000000       0.25500000000000000       0.28574348754625067        1.0402202829765251E-002
   950.00000000000000       0.26000000000000001       0.28813333856596862        1.0547774377755280E-002
   950.00000000000000       0.26500000000000001       0.29049770402073621        1.0692643242962837E-002
   950.00000000000000       0.27000000000000002       0.29283731455763568        1.0836824294360200E-002
   950.00000000000000       0.27500000000000002       0.29515286738450364        1.0980331881755854E-002
   950.00000000000000       0.28000000000000003       0.29744502834406322        1.1123179859195146E-002
   950.00000000000000       0.28499999999999998       0.29971443382731500        1.1265381607223878E-002
   950.00000000000000       0.28999999999999998       0.30196169254100874        1.1406950054053677E-002
   950.00000000000000       0.29499999999999998       0.30418738714244392        1.1547897695671470E-002
   950.00000000000000       0.29999999999999999       0.30639207575346378        1.1688236614938095E-002
   1000.0000000000000        5.0000000000000001E-003  0.10523727051917613        9.7604183237049429E-003
   1000.0000000000000        1.0000000000000000E-002  0.11843378649108875        7.8282122409425534E-003
   1000.0000000000000        1.4999999999999999E-002  0.12995219760847196        7.5649034175249170E-003
   1000.0000000000000        2.0000000000000000E-002  0.14002837191124845        7.6488174448620062E-003
   1000.0000000000000        2.5000000000000001E-002  0.14898426905971407        7.8411865002171611E-003
   1000.0000000000000        2.9999999999999999E-002  0.15706425261324147        8.0713891646531123E-003
   1000.0000000000000        3.5000000000000003E-002  0.16444454294719657        8.3132330198918934E-003
   1000.0000000000000        4.0000000000000001E-002  0.17125361358692379        8.5557703602341505E-003
   1000.0000000000000        4.4999999999999998E-002  0.17758726504469971        8.7941707884333156E-003
   1000.0000000000000        5.0000000000000003E-002  0.18351862372234656        9.0263195438661185E-003
   1000.0000000000000        5.5000000000000000E-002  0.18910472128448991        9.2513887688751364E-003
   1000.0000000000000        5.9999999999999998E-002  0.19439089399092499        9.4691839160834235E-003
   1000.0000000000000        6.5000000000000002E-002  0.19941379052579239        9.6798255924218698E-003
   1000.0000000000000        7.0000000000000007E-002  0.20420347618597709        9.8835876347337405E-003
   1000.0000000000000        7.4999999999999997E-002  0.20878493734307954        1.0080812213878288E-002
   1000.0000000000000        8.0000000000000002E-002  0.21317917892225843        1.0271864634828263E-002
   1000.0000000000000        8.5000000000000006E-002  0.21740403975207512        1.0457109298639317E-002
   1000.0000000000000        8.9999999999999997E-002  0.22147480842074729        1.0636897228544684E-002
   1000.0000000000000        9.5000000000000001E-002  0.22540469547379377        1.0811560016997922E-002
   1000.0000000000000       0.10000000000000001       0.22920520041844247        1.0981407360881081E-002
   1000.0000000000000       0.10500000000000000       0.23288640051531606        1.1146726590990736E-002
   1000.0000000000000       0.11000000000000000       0.23645718059932544        1.1307783285039837E-002
   1000.0000000000000       0.11500000000000000       0.23992541786458352        1.1464822438908064E-002
   1000.0000000000000       0.12000000000000000       0.24329813184833504        1.1618069892536073E-002
   1000.0000000000000       0.12500000000000000       0.24658160723004560        1.1767733836191379E-002
   1000.0000000000000       0.13000000000000000       0.24978149518171497        1.1914006299074794E-002
   1000.0000000000000       0.13500000000000001       0.25290289763797263        1.2057064567435218E-002
   1000.0000000000000       0.14000000000000001       0.25595043784763388        1.2197072506154875E-002
   1000.0000000000000       0.14499999999999999       0.25892831981860165        1.2334181773538476E-002
   1000.0000000000000       0.14999999999999999       0.26184037870371024        1.2468532928157179E-002
   1000.0000000000000       0.15500000000000000       0.26469012374622330        1.2600256431688515E-002
   1000.0000000000000       0.16000000000000000       0.26748077507470175        1.2729473554346881E-002
   1000.0000000000000       0.16500000000000001       0.27021529538239497        1.2856297190689996E-002
   1000.0000000000000       0.17000000000000001       0.27289641732772990        1.2980832593911640E-002
   1000.0000000000000       0.17499999999999999       0.27552666733638564        1.3103178036560166E-002
   1000.0000000000000       0.17999999999999999       0.27810838636186080        1.3223425405180242E-002
   1000.0000000000000       0.18500000000000000       0.28064374806293774        1.3341660735801938E-002
   1000.0000000000000       0.19000000000000000       0.28313477477742288        1.3457964696578267E-002
   1000.0000000000000       0.19500000000000001       0.28558335160776582        1.3572413023250811E-002
   1000.0000000000000       0.20000000000000001       0.28799123888238493        1.3685076912528014E-002
   1000.0000000000000       0.20499999999999999       0.29036008321427187        1.3796023377908731E-002
   1000.0000000000000       0.20999999999999999       0.29269142734378084        1.3905315571979406E-002
   1000.0000000000000       0.21500000000000000       0.29498671892392503        1.4013013078758785E-002
   1000.0000000000000       0.22000000000000000       0.29724731838282969        1.4119172179257898E-002
   1000.0000000000000       0.22500000000000001       0.29947450597828990        1.4223846093061260E-002
   1000.0000000000000       0.23000000000000001       0.30166948814292388        1.4327085198415955E-002
   1000.0000000000000       0.23499999999999999       0.30383340320460012        1.4428937233031914E-002
   1000.0000000000000       0.23999999999999999       0.30596732655518771        1.4529447477548254E-002
   1000.0000000000000       0.24500000000000000       0.30807227533084386        1.4628658923400354E-002
   1000.0000000000000       0.25000000000000000       0.31014921265870971        1.4726612426629281E-002
   1000.0000000000000       0.25500000000000000       0.31219905151778499        1.4823346849005090E-002
   1000.0000000000000       0.26000000000000001       0.31422265825568213        1.4918899187685066E-002
   1000.0000000000000       0.26500000000000001       0.31622085579776504        1.5013304694496138E-002
   1000.0000000000000       0.27000000000000002       0.31819442658070979        1.5106596985814012E-002
   1000.0000000000000       0.27500000000000002       0.32014411523867259        1.5198808143908383E-002
   1000.0000000000000       0.28000000000000003       0.32207063106692418        1.5289968810532810E-002
   1000.0000000000000       0.28499999999999998       0.32397465028492300        1.5380108273457010E-002
   1000.0000000000000       0.28999999999999998       0.32585681811829553        1.5469254546568422E-002
   1000.0000000000000       0.29499999999999998       0.32771775071700565        1.5557434444106044E-002
   1000.0000000000000       0.29999999999999999       0.32955803692509117        1.5644673649533859E-002
   1050.0000000000000        5.0000000000000001E-003  0.10062650024387704        8.1590501566355025E-003
   1050.0000000000000        1.0000000000000000E-002  0.11801073671389382        7.7169594856017461E-003
   1050.0000000000000        1.4999999999999999E-002  0.13146719790796338        7.9238911450062299E-003
   1050.0000000000000        2.0000000000000000E-002  0.14257730811362890        8.2211350369766883E-003
   1050.0000000000000        2.5000000000000001E-002  0.15212762286372092        8.5241766555369438E-003
   1050.0000000000000        2.9999999999999999E-002  0.16055916740092654        8.8141271002577255E-003
   1050.0000000000000        3.5000000000000003E-002  0.16814440011189538        9.0870249831221401E-003
   1050.0000000000000        4.0000000000000001E-002  0.17506404982889309        9.3430360896567914E-003
   1050.0000000000000        4.4999999999999998E-002  0.18144457383557819        9.5834870453529036E-003
   1050.0000000000000        5.0000000000000003E-002  0.18737818797926381        9.8099381425443919E-003
   1050.0000000000000        5.5000000000000000E-002  0.19293438406663851        1.0023882705651391E-002
   1050.0000000000000        5.9999999999999998E-002  0.19816694722005559        1.0226658643849551E-002
   1050.0000000000000        6.5000000000000002E-002  0.20311843756588419        1.0419434910416980E-002
   1050.0000000000000        7.0000000000000007E-002  0.20782316626493413        1.0603223666466495E-002
   1050.0000000000000        7.4999999999999997E-002  0.21230923756206471        1.0778899764095734E-002
   1050.0000000000000        8.0000000000000002E-002  0.21659998965797919        1.0947220685102652E-002
   1050.0000000000000        8.5000000000000006E-002  0.22071503617106630        1.1108844555428380E-002
   1050.0000000000000        8.9999999999999997E-002  0.22467103486280987        1.1264345621325072E-002
   1050.0000000000000        9.5000000000000001E-002  0.22848226560675156        1.1414227248206536E-002
   1050.0000000000000       0.10000000000000001       0.23216107208892911        1.1558932732378234E-002
   1050.0000000000000       0.10500000000000000       0.23571820431857901        1.1698854264553573E-002
   1050.0000000000000       0.11000000000000000       0.23916308771619138        1.1834340363564537E-002
   1050.0000000000000       0.11500000000000000       0.24250403702523973        1.1965702055808236E-002
   1050.0000000000000       0.12000000000000000       0.24574842818926401        1.2093218029948938E-002
   1050.0000000000000       0.12500000000000000       0.24890283780601447        1.2217138954485106E-002
   1050.0000000000000       0.13000000000000000       0.25197315728761743        1.2337691110149896E-002
   1050.0000000000000       0.13500000000000001       0.25496468708235115        1.2455079459800218E-002
   1050.0000000000000       0.14000000000000001       0.25788221502888892        1.2569490254748775E-002
   1050.0000000000000       0.14499999999999999       0.26073008197096670        1.2681093257495279E-002
   1050.0000000000000       0.14999999999999999       0.26351223706006005        1.2790043645637574E-002
   1050.0000000000000       0.15500000000000000       0.26623228464762883        1.2896483649629698E-002
   1050.0000000000000       0.16000000000000000       0.26889352426932112        1.3000543967372012E-002
   1050.0000000000000       0.16500000000000001       0.27149898491771030        1.3102344990861586E-002
   1050.0000000000000       0.17000000000000001       0.27405145456373742        1.3201997873896480E-002
   1050.0000000000000       0.17499999999999999       0.27655350570275861        1.3299605464798709E-002
   1050.0000000000000       0.17999999999999999       0.27900751755632791        1.3395263124048418E-002
   1050.0000000000000       0.18500000000000000       0.28141569544627387        1.3489059443410547E-002
   1050.0000000000000       0.19000000000000000       0.28378008776632607        1.3581076880432310E-002
   1050.0000000000000       0.19500000000000001       0.28610260090331069        1.3671392319973294E-002
   1050.0000000000000       0.20000000000000001       0.28838501240083009        1.3760077572606199E-002
   1050.0000000000000       0.20499999999999999       0.29062898261035963        1.3847199818218263E-002
   1050.0000000000000       0.20999999999999999       0.29283606503553200        1.3932822001892832E-002
   1050.0000000000000       0.21500000000000000       0.29500771554324157        1.4017003188108185E-002
   1050.0000000000000       0.22000000000000000       0.29714530058870375        1.4099798878420056E-002
   1050.0000000000000       0.22500000000000001       0.29925010457964674        1.4181261297062991E-002
   1050.0000000000000       0.23000000000000001       0.30132333648654203        1.4261439648290436E-002
   1050.0000000000000       0.23499999999999999       0.30336613579050636        1.4340380348753153E-002
   1050.0000000000000       0.23999999999999999       0.30537957784769093        1.4418127237774999E-002
   1050.0000000000000       0.24500000000000000       0.30736467873817380        1.4494721768009788E-002
   1050.0000000000000       0.25000000000000000       0.30932239965823910        1.4570203178643396E-002
   1050.0000000000000       0.25500000000000000       0.31125365090717538        1.4644608653031349E-002
   1050.0000000000000       0.26000000000000001       0.31315929551312405        1.4717973462427472E-002
   1050.0000000000000       0.26500000000000001       0.31504015253686846        1.4790331097256696E-002
   1050.0000000000000       0.27000000000000002       0.31689700008762084        1.4861713387211255E-002
   1050.0000000000000       0.27500000000000002       0.31873057808070554        1.4932150611297905E-002
   1050.0000000000000       0.28000000000000003       0.32054159076345695        1.5001671598833730E-002
   1050.0000000000000       0.28499999999999998       0.32233070903254640        1.5070303822273333E-002
   1050.0000000000000       0.28999999999999998       0.32409857256327212        1.5138073482652097E-002
   1050.0000000000000       0.29499999999999998       0.32584579176900419        1.5205005588342481E-002
   1050.0000000000000       0.29999999999999999       0.32757294960694699        1.5271124027745341E-002
   1100.0000000000000        5.0000000000000001E-003   9.6601014569972457E-002   6.9297390413771871E-003
   1100.0000000000000        1.0000000000000000E-002  0.11858636983429188        7.8686319595034273E-003
   1100.0000000000000        1.4999999999999999E-002  0.13369879438732532        8.4757636779921493E-003
   1100.0000000000000        2.0000000000000000E-002  0.14557535625352244        8.9347331182927110E-003
   1100.0000000000000        2.5000000000000001E-002  0.15550936651130101        9.3077848093266972E-003
   1100.0000000000000        2.9999999999999999E-002  0.16412720661572275        9.6241235867077016E-003
   1100.0000000000000        3.5000000000000003E-002  0.17178502785966943        9.8999574543966688E-003
   1100.0000000000000        4.0000000000000001E-002  0.17870674663498964        1.0145277642411746E-002
   1100.0000000000000        4.4999999999999998E-002  0.18504326999253581        1.0366706379017442E-002
   1100.0000000000000        5.0000000000000003E-002  0.19090163112570349        1.0568873169038311E-002
   1100.0000000000000        5.5000000000000000E-002  0.19636078174004060        1.0755149561492929E-002
   1100.0000000000000        5.9999999999999998E-002  0.20148079924671214        1.0928071891943707E-002
   1100.0000000000000        6.5000000000000002E-002  0.20630856944919421        1.1089599141739917E-002
   1100.0000000000000        7.0000000000000007E-002  0.21088145850688761        1.1241277796791096E-002
   1100.0000000000000        7.4999999999999997E-002  0.21522977694439738        1.1384351407521401E-002
   1100.0000000000000        8.0000000000000002E-002  0.21937848626827339        1.1519835800231186E-002
   1100.0000000000000        8.5000000000000006E-002  0.22334841328195293        1.1648572154080885E-002
   1100.0000000000000        8.9999999999999997E-002  0.22715713440863328        1.1771265359584653E-002
   1100.0000000000000        9.5000000000000001E-002  0.23081963285528731        1.1888512320521070E-002
   1100.0000000000000       0.10000000000000001       0.23434879572868542        1.2000823219644028E-002
   1100.0000000000000       0.10500000000000000       0.23775579605320335        1.2108637757442465E-002
   1100.0000000000000       0.11000000000000000       0.24105039049572541        1.2212337732126752E-002
   1100.0000000000000       0.11500000000000000       0.24424115434500335        1.2312256912051555E-002
   1100.0000000000000       0.12000000000000000       0.24733566909561430        1.2408688874323072E-002
   1100.0000000000000       0.12500000000000000       0.25034067375378549        1.2501893294890289E-002
   1100.0000000000000       0.13000000000000000       0.25326218803804029        1.2592101045039465E-002
   1100.0000000000000       0.13500000000000001       0.25610561356547695        1.2679518357479668E-002
   1100.0000000000000       0.14000000000000001       0.25887581761968426        1.2764330259672782E-002
   1100.0000000000000       0.14499999999999999       0.26157720300823645        1.2846703424581968E-002
   1100.0000000000000       0.14999999999999999       0.26421376671559460        1.2926788554167276E-002
   1100.0000000000000       0.15500000000000000       0.26678914945896959        1.3004722385079839E-002
   1100.0000000000000       0.16000000000000000       0.26930667780360151        1.3080629386574463E-002
   1100.0000000000000       0.16500000000000001       0.27176940015034501        1.3154623205920691E-002
   1100.0000000000000       0.17000000000000001       0.27418011764432226        1.3226807905304137E-002
   1100.0000000000000       0.17499999999999999       0.27654141084856937        1.3297279025488546E-002
   1100.0000000000000       0.17999999999999999       0.27885566286643837        1.3366124504713788E-002
   1100.0000000000000       0.18500000000000000       0.28112507947033116        1.3433425475970722E-002
   1100.0000000000000       0.19000000000000000       0.28335170669419585        1.3499256961574039E-002
   1100.0000000000000       0.19500000000000001       0.28553744626720551        1.3563688480594275E-002
   1100.0000000000000       0.20000000000000001       0.28768406920170442        1.3626784582017274E-002
   1100.0000000000000       0.20499999999999999       0.28979322779645805        1.3688605314326984E-002
   1100.0000000000000       0.20999999999999999       0.29186646627390267        1.3749206640446080E-002
   1100.0000000000000       0.21500000000000000       0.29390523023545440        1.3808640805532376E-002
   1100.0000000000000       0.22000000000000000       0.29591087509045738        1.3866956663950334E-002
   1100.0000000000000       0.22500000000000001       0.29788467359082615        1.3924199970767237E-002
   1100.0000000000000       0.23000000000000001       0.29982782258390511        1.3980413642319814E-002
   1100.0000000000000       0.23499999999999999       0.30174144907978817        1.4035637989729252E-002
   1100.0000000000000       0.23999999999999999       0.30362661571570820        1.4089910928684651E-002
   1100.0000000000000       0.24500000000000000       0.30548432568864897        1.4143268168347385E-002
   1100.0000000000000       0.25000000000000000       0.30731552721766286        1.4195743381835229E-002
   1100.0000000000000       0.25500000000000000       0.30912111758918664        1.4247368360412066E-002
   1100.0000000000000       0.26000000000000001       0.31090194683169142        1.4298173153227836E-002
   1100.0000000000000       0.26500000000000001       0.31265882106006276        1.4348186194212333E-002
   1100.0000000000000       0.27000000000000002       0.31439250552503334        1.4397434417522734E-002
   1100.0000000000000       0.27500000000000002       0.31610372739862896        1.4445943362768514E-002
   1100.0000000000000       0.28000000000000003       0.31779317832284060        1.4493737271087402E-002
   1100.0000000000000       0.28499999999999998       0.31946151674549417        1.4540839173015848E-002
   1100.0000000000000       0.28999999999999998       0.32110937006448897        1.4587270968985639E-002
   1100.0000000000000       0.29499999999999998       0.32273733659914100        1.4633053503181106E-002
   1100.0000000000000       0.29999999999999999       0.32434598740525172        1.4678206631407167E-002
   1150.0000000000000        5.0000000000000001E-003   8.5151460497136955E-002   4.1836807293894338E-003
   1150.0000000000000        1.0000000000000000E-002  0.10590232946842067        5.0047476738000656E-003
   1150.0000000000000        1.4999999999999999E-002  0.12031210001886319        5.5578408219227431E-003
   1150.0000000000000        2.0000000000000000E-002  0.13171005313778511        5.9869528528919509E-003
   1150.0000000000000        2.5000000000000001E-002  0.14128948209592715        6.3424851350639454E-003
   1150.0000000000000        2.9999999999999999E-002  0.14963139305947229        6.6485931226707810E-003
   1150.0000000000000        3.5000000000000003E-002  0.15706747575337093        6.9189014760108261E-003
   1150.0000000000000        4.0000000000000001E-002  0.16380695481048030        7.1619204001817979E-003
   1150.0000000000000        4.4999999999999998E-002  0.16999122888133705        7.3833537021212592E-003
   1150.0000000000000        5.0000000000000003E-002  0.17572082963683866        7.5872275584602930E-003
   1150.0000000000000        5.5000000000000000E-002  0.18107007143316939        7.7764992794757759E-003
   1150.0000000000000        5.9999999999999998E-002  0.18609561120957857        7.9534106728038449E-003
   1150.0000000000000        6.5000000000000002E-002  0.19084174207557217        8.1197052893719722E-003
   1150.0000000000000        7.0000000000000007E-002  0.19534381992856056        8.2767683069282644E-003
   1150.0000000000000        7.4999999999999997E-002  0.19963056654923869        8.4257200958164514E-003
   1150.0000000000000        8.0000000000000002E-002  0.20372566713804577        8.5674808335534907E-003
   1150.0000000000000        8.5000000000000006E-002  0.20764890857909454        8.7028163550689104E-003
   1150.0000000000000        8.9999999999999997E-002  0.21141700943976593        8.8323714584518948E-003
   1150.0000000000000        9.5000000000000001E-002  0.21504423750374579        8.9566945966844183E-003
   1150.0000000000000       0.10000000000000001       0.21854287743297607        9.0762565142817556E-003
   1150.0000000000000       0.10500000000000000       0.22192359053178315        9.1914645388933534E-003
   1150.0000000000000       0.11000000000000000       0.22519569540948403        9.3026736973172760E-003
   1150.0000000000000       0.11500000000000000       0.22836738970401968        9.4101954722814237E-003
   1150.0000000000000       0.12000000000000000       0.23144592724403767        9.5143047804464691E-003
   1150.0000000000000       0.12500000000000000       0.23443776107171441        9.6152455912614249E-003
   1150.0000000000000       0.13000000000000000       0.23734865999502308        9.7132354946351269E-003
   1150.0000000000000       0.13500000000000001       0.24018380438922177        9.8084694465518270E-003
   1150.0000000000000       0.14000000000000001       0.24294786556702488        9.9011228652542589E-003
   1150.0000000000000       0.14499999999999999       0.24564507201683974        9.9913542095510285E-003
   1150.0000000000000       0.14999999999999999       0.24827926505589162        1.0079307140576643E-002
   1150.0000000000000       0.15500000000000000       0.25085394588334053        1.0165112345817960E-002
   1150.0000000000000       0.16000000000000000       0.25337231559466367        1.0248889087268159E-002
   1150.0000000000000       0.16500000000000001       0.25583730939556398        1.0330746522675217E-002
   1150.0000000000000       0.17000000000000001       0.25825162600517715        1.0410784838951305E-002
   1150.0000000000000       0.17499999999999999       0.26061775304552215        1.0489096229141497E-002
   1150.0000000000000       0.17999999999999999       0.26293798906327737        1.0565765738361278E-002
   1150.0000000000000       0.18500000000000000       0.26521446271103222        1.0640871999399497E-002
   1150.0000000000000       0.19000000000000000       0.26744914952072613        1.0714487874947339E-002
   1150.0000000000000       0.19500000000000001       0.26964388662649336        1.0786681020432334E-002
   1150.0000000000000       0.20000000000000001       0.27180038573339421        1.0857514379041420E-002
   1150.0000000000000       0.20499999999999999       0.27392024457935410        1.0927046618581430E-002
   1150.0000000000000       0.20999999999999999       0.27600495709761774        1.0995332518252573E-002
   1150.0000000000000       0.21500000000000000       0.27805592245427729        1.1062423312124843E-002
   1150.0000000000000       0.22000000000000000       0.28007445310849538        1.1128366995051332E-002
   1150.0000000000000       0.22500000000000001       0.28206178202077792        1.1193208595880983E-002
   1150.0000000000000       0.23000000000000001       0.28401906911615998        1.1256990422110313E-002
   1150.0000000000000       0.23499999999999999       0.28594740709374683        1.1319752279511814E-002
   1150.0000000000000       0.23999999999999999       0.28784782666113301        1.1381531669772864E-002
   1150.0000000000000       0.24500000000000000       0.28972130126135937        1.1442363968756060E-002
   1150.0000000000000       0.25000000000000000       0.29156875135089855        1.1502282587635424E-002
   1150.0000000000000       0.25500000000000000       0.29339104827938672        1.1561319118860634E-002
   1150.0000000000000       0.26000000000000001       0.29518901781521678        1.1619503468645860E-002
   1150.0000000000000       0.26500000000000001       0.29696344335546782        1.1676863977460605E-002
   1150.0000000000000       0.27000000000000002       0.29871506885382543        1.1733427529813746E-002
   1150.0000000000000       0.27500000000000002       0.30044460149600399        1.1789219654461709E-002
   1150.0000000000000       0.28000000000000003       0.30215271414861661        1.1844264616033832E-002
   1150.0000000000000       0.28499999999999998       0.30384004760435951        1.1898585498949477E-002
   1150.0000000000000       0.28999999999999998       0.30550721264370989        1.1952204284398298E-002
   1150.0000000000000       0.29499999999999998       0.30715479193102191        1.2005141921066271E-002
   1150.0000000000000       0.29999999999999999       0.30878334176089012        1.2057418390212389E-002
   1200.0000000000000        5.0000000000000001E-003   7.4822599148482286E-002   2.4941426634890358E-003
   1200.0000000000000        1.0000000000000000E-002   9.4277167766603165E-002   3.1433029675736221E-003
   1200.0000000000000        1.4999999999999999E-002  0.10792483645493327        3.5987731508648792E-003
   1200.0000000000000        2.0000000000000000E-002  0.11879010437012501        3.9614227728800352E-003
   1200.0000000000000        2.5000000000000001E-002  0.12796564491518217        4.2676980479573520E-003
   1200.0000000000000        2.9999999999999999E-002  0.13598629329159490        4.5354399691449592E-003
   1200.0000000000000        3.5000000000000003E-002  0.14315861704137925        4.7748756596048868E-003
   1200.0000000000000        4.0000000000000001E-002  0.14967663147453950        4.9924778321977026E-003
   1200.0000000000000        4.4999999999999998E-002  0.15567182183433090        5.1926332767463440E-003
   1200.0000000000000        5.0000000000000003E-002  0.16123789752463999        5.3784685756855808E-003
   1200.0000000000000        5.5000000000000000E-002  0.16644427775574591        5.5522999570266837E-003
   1200.0000000000000        5.9999999999999998E-002  0.17134398874822096        5.7158967379686313E-003
   1200.0000000000000        6.5000000000000002E-002  0.17597855712202340        5.8706445691298704E-003
   1200.0000000000000        7.0000000000000007E-002  0.18038118308696541        6.0176512957102824E-003
   1200.0000000000000        7.4999999999999997E-002  0.18457887665616116        6.1578182258037045E-003
   1200.0000000000000        8.0000000000000002E-002  0.18859394162801449        6.2918896401619340E-003
   1200.0000000000000        8.5000000000000006E-002  0.19244503439523789        6.4204881177889177E-003
   1200.0000000000000        8.9999999999999997E-002  0.19614793699539193        6.5441403281581252E-003
   1200.0000000000000        9.5000000000000001E-002  0.19971613296114837        6.6632962443695263E-003
   1200.0000000000000       0.10000000000000001       0.20316124390572163        6.7783437100202015E-003
   1200.0000000000000       0.10500000000000000       0.20649336573626201        6.8896196573078831E-003
   1200.0000000000000       0.11000000000000000       0.20972133120676081        6.9974188675184399E-003
   1200.0000000000000       0.11500000000000000       0.21285291753228464        7.1020008985050323E-003
   1200.0000000000000       0.12000000000000000       0.21589501242744064        7.2035956249862547E-003
   1200.0000000000000       0.12500000000000000       0.21885374826478013        7.3024077151467581E-003
   1200.0000000000000       0.13000000000000000       0.22173461149343524        7.3986202817692224E-003
   1200.0000000000000       0.13500000000000001       0.22454253264807178        7.4923978857332147E-003
   1200.0000000000000       0.14000000000000001       0.22728196097653403        7.5838890262872613E-003
   1200.0000000000000       0.14499999999999999       0.22995692676556748        7.6732282208388132E-003
   1200.0000000000000       0.14999999999999999       0.23257109374336715        7.7605377536307104E-003
   1200.0000000000000       0.15500000000000000       0.23512780341435602        7.8459291552117581E-003
   1200.0000000000000       0.16000000000000000       0.23763011278645138        7.9295044614249976E-003
   1200.0000000000000       0.16500000000000001       0.24008082664972136        8.0113572905825426E-003
   1200.0000000000000       0.17000000000000001       0.24248252533335815        8.0915737697559338E-003
   1200.0000000000000       0.17499999999999999       0.24483758868776584        8.1702333351006545E-003
   1200.0000000000000       0.17999999999999999       0.24714821689755179        8.2474094264287801E-003
   1200.0000000000000       0.18500000000000000       0.24941644861997728        8.3231700925320146E-003
   1200.0000000000000       0.19000000000000000       0.25164417685505297        8.3975785208090150E-003
   1200.0000000000000       0.19500000000000001       0.25383316288277796        8.4706935023920165E-003
   1200.0000000000000       0.20000000000000001       0.25598504854612519        8.5425698420695667E-003
   1200.0000000000000       0.20499999999999999       0.25810136711229842        8.6132587207644797E-003
   1200.0000000000000       0.20999999999999999       0.26018355290726358        8.6828080170742068E-003
   1200.0000000000000       0.21500000000000000       0.26223294988783191        8.7512625933555029E-003
   1200.0000000000000       0.22000000000000000       0.26425081929028649        8.8186645509915305E-003
   1200.0000000000000       0.22500000000000001       0.26623834647363442        8.8850534587819035E-003
   1200.0000000000000       0.23000000000000001       0.26819664705819285        8.9504665578162591E-003
   1200.0000000000000       0.23499999999999999       0.27012677244572125        9.0149389457083746E-003
   1200.0000000000000       0.23999999999999999       0.27202971479516641        9.0785037426625945E-003
   1200.0000000000000       0.24500000000000000       0.27390641151786277        9.1411922415028362E-003
   1200.0000000000000       0.25000000000000000       0.27575774934740599        9.2030340435071984E-003
   1200.0000000000000       0.25500000000000000       0.27758456803209502        9.2640571816461816E-003
   1200.0000000000000       0.26000000000000001       0.27938766369162138        9.3242882326156889E-003
   1200.0000000000000       0.26500000000000001       0.28116779187436958        9.3837524188781826E-003
   1200.0000000000000       0.27000000000000002       0.28292567034714711        9.4424737017739027E-003
   1200.0000000000000       0.27500000000000002       0.28466198164525774        9.5004748666337319E-003
   1200.0000000000000       0.28000000000000003       0.28637737540746594        9.5577776007128457E-003
   1200.0000000000000       0.28499999999999998       0.28807247051749679        9.6144025646675881E-003
   1200.0000000000000       0.28999999999999998       0.28974785707119660        9.6703694582137654E-003
   1200.0000000000000       0.29499999999999998       0.29140409818629270        9.7256970805316319E-003
   1200.0000000000000       0.29999999999999999       0.29304173166979020        9.7804033859195411E-003
   1250.0000000000000        5.0000000000000001E-003   8.7622420020838990E-002   4.6908452322776397E-003
   1250.0000000000000        1.0000000000000000E-002   9.9178877740235594E-002   3.8497886942626403E-003
   1250.0000000000000        1.4999999999999999E-002  0.11038048548008517        3.9376587337697257E-003
   1250.0000000000000        2.0000000000000000E-002  0.12064990669860889        4.2153932892775208E-003
   1250.0000000000000        2.5000000000000001E-002  0.13002175316158193        4.5486675400636572E-003
   1250.0000000000000        2.9999999999999999E-002  0.13862541601026943        4.8979046814533276E-003
   1250.0000000000000        3.5000000000000003E-002  0.14658489619636822        5.2486665747310726E-003
   1250.0000000000000        4.0000000000000001E-002  0.15400244836080759        5.5951359589550770E-003
   1250.0000000000000        4.4999999999999998E-002  0.16095966541199536        5.9349335741980232E-003
   1250.0000000000000        5.0000000000000003E-002  0.16752152007692572        6.2671855084015802E-003
   1250.0000000000000        5.5000000000000000E-002  0.17374016147009178        6.5917135688228013E-003
   1250.0000000000000        5.9999999999999998E-002  0.17965791239421361        6.9086673044227572E-003
   1250.0000000000000        6.5000000000000002E-002  0.18530952545105886        7.2183469541321115E-003
   1250.0000000000000        7.0000000000000007E-002  0.19072386281898648        7.5211150196864696E-003
   1250.0000000000000        7.4999999999999997E-002  0.19592515050309436        7.8173512599028928E-003
   1250.0000000000000        8.0000000000000002E-002  0.20093392281587133        8.1074298385024630E-003
   1250.0000000000000        8.5000000000000006E-002  0.20576774122746477        8.3917081055918316E-003
   1250.0000000000000        8.9999999999999997E-002  0.21044174772831295        8.6705215974775471E-003
   1250.0000000000000        9.5000000000000001E-002  0.21496909563273539        8.9441823782985264E-003
   1250.0000000000000       0.10000000000000001       0.21936128863284537        9.2129791587975633E-003
   1250.0000000000000       0.10500000000000000       0.22362845040680479        9.4771783270778572E-003
   1250.0000000000000       0.11000000000000000       0.22777954109173792        9.7370254089021255E-003
   1250.0000000000000       0.11500000000000000       0.23182253267540504        9.9927466887704056E-003
   1250.0000000000000       0.12000000000000000       0.23576455230995880        1.0244550844132611E-002
   1250.0000000000000       0.12500000000000000       0.23961200034225391        1.0492630514414129E-002
   1250.0000000000000       0.13000000000000000       0.24337064823944529        1.0737163766346777E-002
   1250.0000000000000       0.13500000000000001       0.24704572039470316        1.0978315439863932E-002
   1250.0000000000000       0.14000000000000001       0.25064196290694551        1.1216238371638605E-002
   1250.0000000000000       0.14499999999999999       0.25416370175731950        1.1451074500324543E-002
   1250.0000000000000       0.14999999999999999       0.25761489229494988        1.1682955861114697E-002
   1250.0000000000000       0.15500000000000000       0.26099916155325054        1.1912005478785993E-002
   1250.0000000000000       0.16000000000000000       0.26431984461563718        1.2138338168804450E-002
   1250.0000000000000       0.16500000000000001       0.26758001601382075        1.2362061255831541E-002
   1250.0000000000000       0.17000000000000001       0.27078251695688071        1.2583275218403979E-002
   1250.0000000000000       0.17499999999999999       0.27392997904309457        1.2802074267835837E-002
   1250.0000000000000       0.17999999999999999       0.27702484499014157        1.3018546868619594E-002
   1250.0000000000000       0.18500000000000000       0.28006938682611693        1.3232776206841041E-002
   1250.0000000000000       0.19000000000000000       0.28306572190871998        1.3444840612403445E-002
   1250.0000000000000       0.19500000000000001       0.28601582707915052        1.3654813940195463E-002
   1250.0000000000000       0.20000000000000001       0.28892155120769042        1.3862765914739533E-002
   1250.0000000000000       0.20499999999999999       0.29178462634736252        1.4068762442323673E-002
   1250.0000000000000       0.20999999999999999       0.29460667767866072        1.4272865894146313E-002
   1250.0000000000000       0.21500000000000000       0.29738923240072418        1.4475135363585847E-002
   1250.0000000000000       0.22000000000000000       0.30013372770139174        1.4675626900339599E-002
   1250.0000000000000       0.22500000000000001       0.30284151791943514        1.4874393723854530E-002
   1250.0000000000000       0.23000000000000001       0.30551388099624138        1.5071486418189620E-002
   1250.0000000000000       0.23499999999999999       0.30815202430073591        1.5266953110202644E-002
   1250.0000000000000       0.23999999999999999       0.31075708989996104        1.5460839632737354E-002
   1250.0000000000000       0.24500000000000000       0.31333015933808339        1.5653189674296887E-002
   1250.0000000000000       0.25000000000000000       0.31587225797841390        1.5844044916523477E-002
   1250.0000000000000       0.25500000000000000       0.31838435895603218        1.6033445160657890E-002
   1250.0000000000000       0.26000000000000001       0.32086738678262777        1.6221428444023616E-002
   1250.0000000000000       0.26500000000000001       0.32332222064003985        1.6408031147468641E-002
   1250.0000000000000       0.27000000000000002       0.32574969739455517        1.6593288094597172E-002
   1250.0000000000000       0.27500000000000002       0.32815061436021359        1.6777232643537074E-002
   1250.0000000000000       0.28000000000000003       0.33052573183606526        1.6959896771910531E-002
   1250.0000000000000       0.28499999999999998       0.33287577543945929        1.7141311155607377E-002
   1250.0000000000000       0.28999999999999998       0.33520143825494880        1.7321505241899734E-002
   1250.0000000000000       0.29499999999999998       0.33750338281622294        1.7500507317382907E-002
   1250.0000000000000       0.29999999999999999       0.33978224293657261        1.7678344571179571E-002
   1300.0000000000000        5.0000000000000001E-003   9.6825220007405413E-002   6.9942974759253217E-003
   1300.0000000000000        1.0000000000000000E-002  0.10160456780955240        4.2404609217287486E-003
   1300.0000000000000        1.4999999999999999E-002  0.10796759209860132        3.6044793192104687E-003
   1300.0000000000000        2.0000000000000000E-002  0.11506587329037007        3.4875166507136075E-003
   1300.0000000000000        2.5000000000000001E-002  0.12240257865424024        3.5725835482095744E-003
   1300.0000000000000        2.9999999999999999E-002  0.12971744146931966        3.7551939766001952E-003
   1300.0000000000000        3.5000000000000003E-002  0.13688387547573427        3.9911794939893200E-003
   1300.0000000000000        4.0000000000000001E-002  0.14384578233985085        4.2588139988431759E-003
   1300.0000000000000        4.4999999999999998E-002  0.15058320758630298        4.5462550399283453E-003
   1300.0000000000000        5.0000000000000003E-002  0.15709438271781787        4.8465506290667525E-003
   1300.0000000000000        5.5000000000000000E-002  0.16338640460882872        5.1553850587041867E-003
   1300.0000000000000        5.9999999999999998E-002  0.16947038809293583        5.4699603658307887E-003
   1300.0000000000000        6.5000000000000002E-002  0.17535894434623001        5.7883990925111295E-003
   1300.0000000000000        7.0000000000000007E-002  0.18106488194600556        6.1094061416722308E-003
   1300.0000000000000        7.4999999999999997E-002  0.18660055787690527        6.4320679205158177E-003
   1300.0000000000000        8.0000000000000002E-002  0.19197757647838756        6.7557281659020767E-003
   1300.0000000000000        8.5000000000000006E-002  0.19720667454456919        7.0799085355884158E-003
   1300.0000000000000        8.9999999999999997E-002  0.20229770472198044        7.4042563344347912E-003
   1300.0000000000000        9.5000000000000001E-002  0.20725966904355106        7.7285092298831556E-003
   1300.0000000000000       0.10000000000000001       0.21210077609961270        8.0524709084402284E-003
   1300.0000000000000       0.10500000000000000       0.21682850733302034        8.3759939545475816E-003
   1300.0000000000000       0.11000000000000000       0.22144968464614814        8.6989676025412965E-003
   1300.0000000000000       0.11500000000000000       0.22597053527501443        9.0213088412391812E-003
   1300.0000000000000       0.12000000000000000       0.23039675200386855        9.3429558656650917E-003
   1300.0000000000000       0.12500000000000000       0.23473354797449492        9.6638631979613487E-003
   1300.0000000000000       0.13000000000000000       0.23898570598931582        9.9839980123114062E-003
   1300.0000000000000       0.13500000000000001       0.24315762254477616        1.0303337339577487E-002
   1300.0000000000000       0.14000000000000001       0.24725334699317669        1.0621865922276843E-002
   1300.0000000000000       0.14499999999999999       0.25127661629349568        1.0939574555494829E-002
   1300.0000000000000       0.14999999999999999       0.25523088581931380        1.1256458794462947E-002
   1300.0000000000000       0.15500000000000000       0.25911935667063984        1.1572517941298053E-002
   1300.0000000000000       0.16000000000000000       0.26294499990124481        1.1887754246041054E-002
   1300.0000000000000       0.16500000000000001       0.26671057803260029        1.2202172273455106E-002
   1300.0000000000000       0.17000000000000001       0.27041866418446359        1.2515778398935910E-002
   1300.0000000000000       0.17499999999999999       0.27407165911307385        1.2828580405637354E-002
   1300.0000000000000       0.17999999999999999       0.27767180641203582        1.3140587161414297E-002
   1300.0000000000000       0.18500000000000000       0.28122120609872842        1.3451808359051659E-002
   1300.0000000000000       0.19000000000000000       0.28472182678052704        1.3762254306924767E-002
   1300.0000000000000       0.19500000000000001       0.28817551657007340        1.4071935760031660E-002
   1300.0000000000000       0.20000000000000001       0.29158401289698205        1.4380863783480878E-002
   1300.0000000000000       0.20499999999999999       0.29494895134439320        1.4689049642170210E-002
   1300.0000000000000       0.20999999999999999       0.29827187362233715        1.4996504711674729E-002
   1300.0000000000000       0.21500000000000000       0.30155423477564103        1.5303240406363040E-002
   1300.0000000000000       0.22000000000000000       0.30479740971179964        1.5609268121547280E-002
   1300.0000000000000       0.22500000000000001       0.30800269912357975        1.5914599187091916E-002
   1300.0000000000000       0.23000000000000001       0.31117133487191029        1.6219244830398719E-002
   1300.0000000000000       0.23499999999999999       0.31430448488662521        1.6523216147076893E-002
   1300.0000000000000       0.23999999999999999       0.31740325763570015        1.6826524077920967E-002
   1300.0000000000000       0.24500000000000000       0.32046870620760953        1.7129179391070854E-002
   1300.0000000000000       0.25000000000000000       0.32350183204620425        1.7431192668432294E-002
   1300.0000000000000       0.25500000000000000       0.32650358837295124        1.7732574295599796E-002
   1300.0000000000000       0.26000000000000001       0.32947488332740504        1.8033334454658170E-002
   1300.0000000000000       0.26500000000000001       0.33241658285331088        1.8333483119348116E-002
   1300.0000000000000       0.27000000000000002       0.33532951335469768        1.8633030052170041E-002
   1300.0000000000000       0.27500000000000002       0.33821446414365558        1.8931984803073374E-002
   1300.0000000000000       0.28000000000000003       0.34107218969915432        1.9230356709439313E-002
   1300.0000000000000       0.28499999999999998       0.34390341175419775        1.9528154897113799E-002
   1300.0000000000000       0.28999999999999998       0.34670882122679697        1.9825388282289001E-002
   1300.0000000000000       0.29499999999999998       0.34948908000864265        2.0122065574065560E-002
   1300.0000000000000       0.29999999999999999       0.35224482262393936        2.0418195277555264E-002
   1350.0000000000000        5.0000000000000001E-003  0.10667570937618623        1.0305101831296877E-002
   1350.0000000000000        1.0000000000000000E-002  0.11224635792022614        6.3161024662102827E-003
   1350.0000000000000        1.4999999999999999E-002  0.11934278643139992        5.3808832503620830E-003
   1350.0000000000000        2.0000000000000000E-002  0.12706096952552334        5.1853586202051469E-003
   1350.0000000000000        2.5000000000000001E-002  0.13491727394837319        5.2733956347183726E-003
   1350.0000000000000        2.9999999999999999E-002  0.14267443808250946        5.4957068953076079E-003
   1350.0000000000000        3.5000000000000003E-002  0.15022468489142662        5.7897164718855093E-003
   1350.0000000000000        4.0000000000000001E-002  0.15752538272707442        6.1249467371930896E-003
   1350.0000000000000        4.4999999999999998E-002  0.16456601728502310        6.4849742384297873E-003
   1350.0000000000000        5.0000000000000003E-002  0.17135153288334276        6.8602841632957158E-003
   1350.0000000000000        5.5000000000000000E-002  0.17789392465480186        7.2450587334511093E-003
   1350.0000000000000        5.9999999999999998E-002  0.18420798345920725        7.6355913413092653E-003
   1350.0000000000000        6.5000000000000002E-002  0.19030915371253312        8.0294442901765913E-003
   1350.0000000000000        7.0000000000000007E-002  0.19621248033763514        8.4249746913972797E-003
   1350.0000000000000        7.4999999999999997E-002  0.20193212253643592        8.8210546237815456E-003
   1350.0000000000000        8.0000000000000002E-002  0.20748116317243342        9.2168993110444981E-003
   1350.0000000000000        8.5000000000000006E-002  0.21287157071102417        9.6119580549294519E-003
   1350.0000000000000        8.9999999999999997E-002  0.21811423739502941        1.0005843011765015E-002
   1350.0000000000000        9.5000000000000001E-002  0.22321905272222750        1.0398281532331174E-002
   1350.0000000000000       0.10000000000000001       0.22819499035332461        1.0789083587107827E-002
   1350.0000000000000       0.10500000000000000       0.23305019696579918        1.1178119087222318E-002
   1350.0000000000000       0.11000000000000000       0.23779207726663684        1.1565301837564107E-002
   1350.0000000000000       0.11500000000000000       0.24242737250230650        1.1950578020225384E-002
   1350.0000000000000       0.12000000000000000       0.24696223150277719        1.2333917825475894E-002
   1350.0000000000000       0.12500000000000000       0.25140227419759248        1.2715309303007774E-002
   1350.0000000000000       0.13000000000000000       0.25575264799681613        1.3094753800861862E-002
   1350.0000000000000       0.13500000000000001       0.26001807763561624        1.3472262553708049E-002
   1350.0000000000000       0.14000000000000001       0.26420290915045369        1.3847854112433390E-002
   1350.0000000000000       0.14499999999999999       0.26831114865110667        1.4221552395744373E-002
   1350.0000000000000       0.14999999999999999       0.27234649651237103        1.4593385205823654E-002
   1350.0000000000000       0.15500000000000000       0.27631237755268129        1.4963383093029017E-002
   1350.0000000000000       0.16000000000000000       0.28021196770541501        1.5331578485061385E-002
   1350.0000000000000       0.16500000000000001       0.28404821762831162        1.5698005017844744E-002
   1350.0000000000000       0.17000000000000001       0.28782387364026929        1.6062697021159391E-002
   1350.0000000000000       0.17499999999999999       0.29154149632406168        1.6425689123620468E-002
   1350.0000000000000       0.17999999999999999       0.29520347708857481        1.6787015950114410E-002
   1350.0000000000000       0.18500000000000000       0.29881205294482005        1.7146711891143019E-002
   1350.0000000000000       0.19000000000000000       0.30236931971580561        1.7504810928274647E-002
   1350.0000000000000       0.19500000000000001       0.30587724387081544        1.7861346503488029E-002
   1350.0000000000000       0.20000000000000001       0.30933767314919380        1.8216351422918449E-002
   1350.0000000000000       0.20499999999999999       0.31275234611684671        1.8569857787600192E-002
   1350.0000000000000       0.20999999999999999       0.31612290077985522        1.8921896945401424E-002
   1350.0000000000000       0.21500000000000000       0.31945088236342145        1.9272499459586555E-002
   1350.0000000000000       0.22000000000000000       0.32273775035046376        1.9621695090404897E-002
   1350.0000000000000       0.22500000000000001       0.32598488486220145        1.9969512786855392E-002
   1350.0000000000000       0.23000000000000001       0.32919359245275603        2.0315980686367623E-002
   1350.0000000000000       0.23499999999999999       0.33236511138088848        2.0661126120602755E-002
   1350.0000000000000       0.23999999999999999       0.33550061641429957        2.1004975625945509E-002
   1350.0000000000000       0.24500000000000000       0.33860122321525349        2.1347554957548451E-002
   1350.0000000000000       0.25000000000000000       0.34166799235050860        2.1688889106021802E-002
   1350.0000000000000       0.25500000000000000       0.34470193296351531        2.2029002316045772E-002
   1350.0000000000000       0.26000000000000001       0.34770400614247071        2.2367918106330244E-002
   1350.0000000000000       0.26500000000000001       0.35067512801400730        2.2705659290464763E-002
   1350.0000000000000       0.27000000000000002       0.35361617258896222        2.3042247998296440E-002
   1350.0000000000000       0.27500000000000002       0.35652797438375650        2.3377705697549760E-002
   1350.0000000000000       0.28000000000000003       0.35941133083835763        2.3712053215463359E-002
   1350.0000000000000       0.28499999999999998       0.36226700454955202        2.4045310760268800E-002
   1350.0000000000000       0.28999999999999998       0.36509572533627538        2.4377497942375637E-002
   1350.0000000000000       0.29499999999999998       0.36789819215200481        2.4708633795159196E-002
   1350.0000000000000       0.29999999999999999       0.37067507485767853        2.5038736795274009E-002
   1400.0000000000000        5.0000000000000001E-003  0.11488293727175863        1.3861564592873370E-002
   1400.0000000000000        1.0000000000000000E-002  0.12170576239677616        8.7298081354249425E-003
   1400.0000000000000        1.4999999999999999E-002  0.12992720049105588        7.5590844709470311E-003
   1400.0000000000000        2.0000000000000000E-002  0.13856449954554309        7.3339517510479261E-003
   1400.0000000000000        2.5000000000000001E-002  0.14716215287790313        7.4645676054228977E-003
   1400.0000000000000        2.9999999999999999E-002  0.15552514024534536        7.7596348655972281E-003
   1400.0000000000000        3.5000000000000003E-002  0.16358020680982682        8.1398256230529285E-003
   1400.0000000000000        4.0000000000000001E-002  0.17130970762303946        8.5669856223973950E-003
   1400.0000000000000        4.4999999999999998E-002  0.17872076064934145        9.0208536436820405E-003
   1400.0000000000000        5.0000000000000003E-002  0.18583082992684766        9.4898903721226391E-003
   1400.0000000000000        5.5000000000000000E-002  0.19266095767964922        9.9671800464001380E-003
   1400.0000000000000        5.9999999999999998E-002  0.19923261218791541        1.0448419476655330E-002
   1400.0000000000000        6.5000000000000002E-002  0.20556627321218951        1.0930857360483845E-002
   1400.0000000000000        7.0000000000000007E-002  0.21168086096210662        1.1412701721326341E-002
   1400.0000000000000        7.4999999999999997E-002  0.21759357365916540        1.1892773016693420E-002
   1400.0000000000000        8.0000000000000002E-002  0.22331991831029518        1.2370293051631853E-002
   1400.0000000000000        8.5000000000000006E-002  0.22887382691084737        1.2844752296460807E-002
   1400.0000000000000        8.9999999999999997E-002  0.23426780414646592        1.3315824165813509E-002
   1400.0000000000000        9.5000000000000001E-002  0.23951308005065744        1.3783308326601322E-002
   1400.0000000000000       0.10000000000000001       0.24461975513800355        1.4247092445981163E-002
   1400.0000000000000       0.10500000000000000       0.24959693276089689        1.4707125934495750E-002
   1400.0000000000000       0.11000000000000000       0.25445283710932670        1.5163401656187851E-002
   1400.0000000000000       0.11500000000000000       0.25919491707859782        1.5615943028126000E-002
   1400.0000000000000       0.12000000000000000       0.26382993705436686        1.6064794825217346E-002
   1400.0000000000000       0.12500000000000000       0.26836405597769297        1.6510016569221572E-002
   1400.0000000000000       0.13000000000000000       0.27280289610601310        1.6951677743093550E-002
   1400.0000000000000       0.13500000000000001       0.27715160281351547        1.7389854309176056E-002
   1400.0000000000000       0.14000000000000001       0.28141489664788216        1.7824626167994569E-002
   1400.0000000000000       0.14499999999999999       0.28559711871722171        1.8256075301500693E-002
   1400.0000000000000       0.14999999999999999       0.28970227034005114        1.8684284418113695E-002
   1400.0000000000000       0.15500000000000000       0.29373404776117745        1.9109335968006194E-002
   1400.0000000000000       0.16000000000000000       0.29769587262065483        1.9531311433017867E-002
   1400.0000000000000       0.16500000000000001       0.30159091876223448        1.9950290821130052E-002
   1400.0000000000000       0.17000000000000001       0.30542213588109490        2.0366352313776689E-002
   1400.0000000000000       0.17499999999999999       0.30919227043675246        2.0779572027556530E-002
   1400.0000000000000       0.17999999999999999       0.31290388419433285        2.1190023861619403E-002
   1400.0000000000000       0.18500000000000000       0.31655937070428342        2.1597779409145788E-002
   1400.0000000000000       0.19000000000000000       0.32016096998570492        2.2002907916636186E-002
   1400.0000000000000       0.19500000000000001       0.32371078164051670        2.2405476278679969E-002
   1400.0000000000000       0.20000000000000001       0.32721077659354753        2.2805549058838380E-002
   1400.0000000000000       0.20499999999999999       0.33066280762644079        2.3203188529514768E-002
   1400.0000000000000       0.20999999999999999       0.33406861885018457        2.3598454725380857E-002
   1400.0000000000000       0.21500000000000000       0.33742985424146577        2.3991405506219064E-002
   1400.0000000000000       0.22000000000000000       0.34074806535135255        2.4382096626028291E-002
   1400.0000000000000       0.22500000000000001       0.34402471828055808        2.4770581805995836E-002
   1400.0000000000000       0.23000000000000001       0.34726120000335819        2.5156912809520555E-002
   1400.0000000000000       0.23499999999999999       0.35045882411179363        2.5541139517919996E-002
   1400.0000000000000       0.23999999999999999       0.35361883604281596        2.5923310005799470E-002
   1400.0000000000000       0.24500000000000000       0.35674241784331678        2.6303470615328544E-002
   1400.0000000000000       0.25000000000000000       0.35983069252131350        2.6681666028876363E-002
   1400.0000000000000       0.25500000000000000       0.36288472802580268        2.7057939339616244E-002
   1400.0000000000000       0.26000000000000001       0.36590554089279459        2.7432332119833144E-002
   1400.0000000000000       0.26500000000000001       0.36889409959070391        2.7804884486761841E-002
   1400.0000000000000       0.27000000000000002       0.37185132759448936        2.8175635165855552E-002
   1400.0000000000000       0.27500000000000002       0.37477810621464214        2.8544621551440989E-002
   1400.0000000000000       0.28000000000000003       0.37767527720423510        2.8911879764755986E-002
   1400.0000000000000       0.28499999999999998       0.38054364516472267        2.9277444709398321E-002
   1400.0000000000000       0.28999999999999998       0.38338397976896216        2.9641350124236753E-002
   1400.0000000000000       0.29499999999999998       0.38619701781797594        3.0003628633851743E-002
   1400.0000000000000       0.29999999999999999       0.38898346514625665        3.0364311796585514E-002
   1450.0000000000000        5.0000000000000001E-003  0.11776627647576406        1.5306429823847924E-002
   1450.0000000000000        1.0000000000000000E-002  0.12486177907571518        9.6711519846694478E-003
   1450.0000000000000        1.4999999999999999E-002  0.13378531068188740        8.4977235990347563E-003
   1450.0000000000000        2.0000000000000000E-002  0.14335303510148592        8.4015169451507644E-003
   1450.0000000000000        2.5000000000000001E-002  0.15297729015441411        8.7162159051947311E-003
   1450.0000000000000        2.9999999999999999E-002  0.16239458331266779        9.2241219498337048E-003
   1450.0000000000000        3.5000000000000003E-002  0.17149902174492679        9.8341918844789909E-003
   1450.0000000000000        4.0000000000000001E-002  0.18025824992224640        1.0502211104926291E-002
   1450.0000000000000        4.4999999999999998E-002  0.18867337714487156        1.1204438900562988E-002
   1450.0000000000000        5.0000000000000003E-002  0.19676004969141495        1.1927181382482730E-002
   1450.0000000000000        5.5000000000000000E-002  0.20453948547315315        1.2662109966724424E-002
   1450.0000000000000        5.9999999999999998E-002  0.21203424074642971        1.3403952536128232E-002
   1450.0000000000000        6.5000000000000002E-002  0.21926625852498186        1.4149268938006922E-002
   1450.0000000000000        7.0000000000000007E-002  0.22625603062610847        1.4895762825496879E-002
   1450.0000000000000        7.4999999999999997E-002  0.23302230478602387        1.5641876205470855E-002
   1450.0000000000000        8.0000000000000002E-002  0.23958205486797080        1.6386540996621138E-002
   1450.0000000000000        8.5000000000000006E-002  0.24595057247220647        1.7129021686348962E-002
   1450.0000000000000        8.9999999999999997E-002  0.25214160843081135        1.7868812842932645E-002
   1450.0000000000000        9.5000000000000001E-002  0.25816752839905005        1.8605570728821928E-002
   1450.0000000000000       0.10000000000000001       0.26403946516909543        1.9339066707338221E-002
   1450.0000000000000       0.10500000000000000       0.26976745986846240        2.0069154917871677E-002
   1450.0000000000000       0.11000000000000000       0.27536058911790839        2.0795749493775072E-002
   1450.0000000000000       0.11500000000000000       0.28082707770083210        2.1518808283698326E-002
   1450.0000000000000       0.12000000000000000       0.28617439748486151        2.2238321079939991E-002
   1450.0000000000000       0.12500000000000000       0.29140935384528527        2.2954301017297674E-002
   1450.0000000000000       0.13000000000000000       0.29653816099585489        2.3666778232273710E-002
   1450.0000000000000       0.13500000000000001       0.30156650761128651        2.4375795153212608E-002
   1450.0000000000000       0.14000000000000001       0.30649961402219700        2.5081402979951716E-002
   1450.0000000000000       0.14499999999999999       0.31134228212760928        2.5783659039456119E-002
   1450.0000000000000       0.14999999999999999       0.31609893902866221        2.6482624792148024E-002
   1450.0000000000000       0.15500000000000000       0.32077367525263184        2.7178364325326554E-002
   1450.0000000000000       0.16000000000000000       0.32537027831445203        2.7870943213712630E-002
   1450.0000000000000       0.16500000000000001       0.32989226225545604        2.8560427658373407E-002
   1450.0000000000000       0.17000000000000001       0.33434289370589076        2.9246883837840139E-002
   1450.0000000000000       0.17499999999999999       0.33872521493782065        2.9930377421692380E-002
   1450.0000000000000       0.17999999999999999       0.34304206430689249        3.0610973208994807E-002
   1450.0000000000000       0.18500000000000000       0.34729609442354559        3.1288734862958807E-002
   1450.0000000000000       0.19000000000000000       0.35148978834518446        3.1963724719919019E-002
   1450.0000000000000       0.19500000000000001       0.35562547403925981        3.2636003655771406E-002
   1450.0000000000000       0.20000000000000001       0.35970533733198318        3.3305630996850723E-002
   1450.0000000000000       0.20499999999999999       0.36373143352753323        3.3972664465145228E-002
   1450.0000000000000       0.20999999999999999       0.36770569785725127        3.4637160149983540E-002
   1450.0000000000000       0.21500000000000000       0.37162995489675915        3.5299172500053363E-002
   1450.0000000000000       0.22000000000000000       0.37550592707056002        3.5958754330945850E-002
   1450.0000000000000       0.22500000000000001       0.37933524234799626        3.6615956844455504E-002
   1450.0000000000000       0.23000000000000001       0.38311944122102681        3.7270829656677440E-002
   1450.0000000000000       0.23499999999999999       0.38685998304277786        3.7923420832574627E-002
   1450.0000000000000       0.23999999999999999       0.39055825179594450        3.8573776925189006E-002
   1450.0000000000000       0.24500000000000000       0.39421556135160624        3.9221943018060736E-002
   1450.0000000000000       0.25000000000000000       0.39783316027167787        3.9867962769731813E-002
   1450.0000000000000       0.25500000000000000       0.40141223620186156        4.0511878459454219E-002
   1450.0000000000000       0.26000000000000001       0.40495391989645974        4.1153731033418718E-002
   1450.0000000000000       0.26500000000000001       0.40845928891162447        4.1793560150975212E-002
   1450.0000000000000       0.27000000000000002       0.41192937099945032        4.2431404230437439E-002
   1450.0000000000000       0.27500000000000002       0.41536514723168444        4.3067300494163949E-002
   1450.0000000000000       0.28000000000000003       0.41876755487864820        4.3701285012684048E-002
   1450.0000000000000       0.28499999999999998       0.42213749006618057        4.4333392747699929E-002
   1450.0000000000000       0.28999999999999998       0.42547581023096803        4.4963657593845095E-002
   1450.0000000000000       0.29499999999999998       0.42878333639247468        4.5592112419117405E-002
   1450.0000000000000       0.29999999999999999       0.43206085525779320        4.6218789103937369E-002
   1500.0000000000000        5.0000000000000001E-003  0.11994136178242797        1.6468954554853563E-002
   1500.0000000000000        1.0000000000000000E-002  0.12621837810804021        1.0098352231467028E-002
   1500.0000000000000        1.4999999999999999E-002  0.13465969604818892        8.7220665137432048E-003
   1500.0000000000000        2.0000000000000000E-002  0.14409113041353380        8.5758886230492756E-003
   1500.0000000000000        2.5000000000000001E-002  0.15382806172596988        8.9117377255785724E-003
   1500.0000000000000        2.9999999999999999E-002  0.16351917826098164        9.4822993832164703E-003
   1500.0000000000000        3.5000000000000003E-002  0.17299845847489020        1.0182654839643819E-002
   1500.0000000000000        4.0000000000000001E-002  0.18219535258828010        1.0960978402302434E-002
   1500.0000000000000        4.4999999999999998E-002  0.19108705321601901        1.1788883413225471E-002
   1500.0000000000000        5.0000000000000003E-002  0.19967411837047802        1.2649612789563123E-002
   1500.0000000000000        5.5000000000000000E-002  0.20796810529688067        1.3532697845311624E-002
   1500.0000000000000        5.9999999999999998E-002  0.21598528428780245        1.4431302596942563E-002
   1500.0000000000000        6.5000000000000002E-002  0.22374344781011818        1.5340802604840142E-002
   1500.0000000000000        7.0000000000000007E-002  0.23126031454695956        1.6257978388751426E-002
   1500.0000000000000        7.4999999999999997E-002  0.23855276439814996        1.7180535054850371E-002
   1500.0000000000000        8.0000000000000002E-002  0.24563650881988711        1.8106804469070377E-002
   1500.0000000000000        8.5000000000000006E-002  0.25252598824281042        1.9035554212379641E-002
   1500.0000000000000        8.9999999999999997E-002  0.25923438547472377        1.9965861401370327E-002
   1500.0000000000000        9.5000000000000001E-002  0.26577369534563633        2.0897027214350595E-002
   1500.0000000000000       0.10000000000000001       0.27215481844652212        2.1828517695615890E-002
   1500.0000000000000       0.10500000000000000       0.27838766183931157        2.2759921951567390E-002
   1500.0000000000000       0.11000000000000000       0.28448123787160734        2.3690922113829380E-002
   1500.0000000000000       0.11500000000000000       0.29044375678075718        2.4621271421606604E-002
   1500.0000000000000       0.12000000000000000       0.29628271126972661        2.5550778005853828E-002
   1500.0000000000000       0.12500000000000000       0.30200495258656451        2.6479292741653608E-002
   1500.0000000000000       0.13000000000000000       0.30761675834322633        2.7406700045250379E-002
   1500.0000000000000       0.13500000000000001       0.31312389265115148        2.8332910830521276E-002
   1500.0000000000000       0.14000000000000001       0.31853165929096439        2.9257857068042663E-002
   1500.0000000000000       0.14499999999999999       0.32384494866372737        3.0181487546554968E-002
   1500.0000000000000       0.14999999999999999       0.32906827924372739        3.1103764545650933E-002
   1500.0000000000000       0.15500000000000000       0.33420583419766975        3.2024661205424389E-002
   1500.0000000000000       0.16000000000000000       0.33926149376913911        3.2944159433754984E-002
   1500.0000000000000       0.16500000000000001       0.34423886395945241        3.3862248231602589E-002
   1500.0000000000000       0.17000000000000001       0.34914130197136867        3.4778922345678739E-002
   1500.0000000000000       0.17499999999999999       0.35397193882281885        3.5694181179253374E-002
   1500.0000000000000       0.17999999999999999       0.35873369948471667        3.6608027907779998E-002
   1500.0000000000000       0.18500000000000000       0.36342932085009144        3.7520468757986973E-002
   1500.0000000000000       0.19000000000000000       0.36806136780089654        3.8431512418139621E-002
   1500.0000000000000       0.19500000000000001       0.37263224760337715        3.9341169554091990E-002
   1500.0000000000000       0.20000000000000001       0.37714422283222332        4.0249452411058415E-002
   1500.0000000000000       0.20499999999999999       0.38159942299731331        4.1156374485148098E-002
   1500.0000000000000       0.20999999999999999       0.38599985502409379        4.2061950251905442E-002
   1500.0000000000000       0.21500000000000000       0.39034741271906209        4.2966194941608624E-002
   1500.0000000000000       0.22000000000000000       0.39464388533495626        4.3869124353054463E-002
   1500.0000000000000       0.22500000000000001       0.39889096533573398        4.4770754699123519E-002
   1500.0000000000000       0.23000000000000001       0.40309025544889854        4.5671102478666237E-002
   1500.0000000000000       0.23499999999999999       0.40724327508191405        4.6570184370247521E-002
   1500.0000000000000       0.23999999999999999       0.41135146617010365        4.7468017144089811E-002
   1500.0000000000000       0.24500000000000000       0.41541619851532435        4.8364617589200895E-002
   1500.0000000000000       0.25000000000000000       0.41943877466768759        4.9260002453198018E-002
   1500.0000000000000       0.25500000000000000       0.42342043439649008        5.0154188392766606E-002
   1500.0000000000000       0.26000000000000001       0.42736235879120138        5.1047191933039721E-002
   1500.0000000000000       0.26500000000000001       0.43126567402872212        5.1939029434471803E-002
   1500.0000000000000       0.27000000000000002       0.43513145483907351        5.2829717066014033E-002
   1500.0000000000000       0.27500000000000002       0.43896072769813282        5.3719270783593134E-002
   1500.0000000000000       0.28000000000000003       0.44275447377292043        5.4607706313055934E-002
   1500.0000000000000       0.28499999999999998       0.44651363164221020        5.5495039136875514E-002
   1500.0000000000000       0.28999999999999998       0.45023909981283028        5.6381284484024949E-002
   1500.0000000000000       0.29499999999999998       0.45393173904990197        5.7266457322518914E-002
   1500.0000000000000       0.29999999999999999       0.45759237453738688        5.8150572354197995E-002
   1550.0000000000000        5.0000000000000001E-003  0.14234553644669543        3.2671234389354160E-002
   1550.0000000000000        1.0000000000000000E-002  0.14904283370033333        1.9633807567896767E-002
   1550.0000000000000        1.4999999999999999E-002  0.15833423561521723        1.6671251143012732E-002
   1550.0000000000000        2.0000000000000000E-002  0.16894614784879303        1.6207771810948401E-002
   1550.0000000000000        2.5000000000000001E-002  0.18006914523104986        1.6733135864916860E-002
   1550.0000000000000        2.9999999999999999E-002  0.19125634357032401        1.7746073419955495E-002
   1550.0000000000000        3.5000000000000003E-002  0.20228009385624338        1.9032887274463877E-002
   1550.0000000000000        4.0000000000000001E-002  0.21303290399212613        2.0487402172505241E-002
   1550.0000000000000        4.4999999999999998E-002  0.22347064751370829        2.2051065010750402E-002
   1550.0000000000000        5.0000000000000003E-002  0.23358197628822486        2.3689039054462117E-002
   1550.0000000000000        5.5000000000000000E-002  0.24337212229550467        2.5379365585747746E-002
   1550.0000000000000        5.9999999999999998E-002  0.25285432550743620        2.7107560333213990E-002
   1550.0000000000000        6.5000000000000002E-002  0.26204528850356756        2.8863713144629155E-002
   1550.0000000000000        7.0000000000000007E-002  0.27096277462036911        3.0640836467675660E-002
   1550.0000000000000        7.4999999999999997E-002  0.27962435982273876        3.2433878225826746E-002
   1550.0000000000000        8.0000000000000002E-002  0.28804681129242110        3.4239107420407193E-002
   1550.0000000000000        8.5000000000000006E-002  0.29624580784790749        3.6053718352911421E-002
   1550.0000000000000        8.9999999999999997E-002  0.30423584597305814        3.7875568036202435E-002
   1550.0000000000000        9.5000000000000001E-002  0.31203024479062252        3.9702997447469211E-002
   1550.0000000000000       0.10000000000000001       0.31964120155308035        4.1534707086856817E-002
   1550.0000000000000       0.10500000000000000       0.32707987055471938        4.3369668604871736E-002
   1550.0000000000000       0.11000000000000000       0.33435645041423662        4.5207060925075523E-002
   1550.0000000000000       0.11500000000000000       0.34148027153783311        4.7046223335986063E-002
   1550.0000000000000       0.12000000000000000       0.34845987949697244        4.8886620550091707E-002
   1550.0000000000000       0.12500000000000000       0.35530311229606776        5.0727816339447944E-002
   1550.0000000000000       0.13000000000000000       0.36201717077290696        5.2569453408449117E-002
   1550.0000000000000       0.13500000000000001       0.36860868207578967        5.4411237863315781E-002
   1550.0000000000000       0.14000000000000001       0.37508375653246490        5.6252927110844071E-002
   1550.0000000000000       0.14499999999999999       0.38144803840549041        5.8094320344262596E-002
   1550.0000000000000       0.14999999999999999       0.38770675109822511        5.9935251001085058E-002
   1550.0000000000000       0.15500000000000000       0.39386473738361766        6.1775580738481439E-002
   1550.0000000000000       0.16000000000000000       0.39992649520286261        6.3615194586785606E-002
   1550.0000000000000       0.16500000000000001       0.40589620953964650        6.5453997025185437E-002
   1550.0000000000000       0.17000000000000001       0.41177778082787547        6.7291908784777046E-002
   1550.0000000000000       0.17499999999999999       0.41757485030199021        6.9128864229421633E-002
   1550.0000000000000       0.17999999999999999       0.42329082265223245        7.0964809198660384E-002
   1550.0000000000000       0.18500000000000000       0.42892888630402726        7.2799699222439049E-002
   1550.0000000000000       0.19000000000000000       0.43449203160159494        7.4633498036773452E-002
   1550.0000000000000       0.19500000000000001       0.43998306714112190        7.6466176344338527E-002
   1550.0000000000000       0.20000000000000001       0.44540463446811701        7.8297710775420568E-002
   1550.0000000000000       0.20499999999999999       0.45075922132666529        8.0128083013580348E-002
   1550.0000000000000       0.20999999999999999       0.45604917362478747        8.1957279057341001E-002
   1550.0000000000000       0.21500000000000000       0.46127670625964468        8.3785288594698012E-002
   1550.0000000000000       0.22000000000000000       0.46644391292853044        8.5612104471590345E-002
   1550.0000000000000       0.22500000000000001       0.47155277503612725        8.7437722238927831E-002
   1550.0000000000000       0.23000000000000001       0.47660516979507006        8.9262139765538026E-002
   1550.0000000000000       0.23499999999999999       0.48160287760517939        9.1085356906618703E-002
   1550.0000000000000       0.23999999999999999       0.48654758878657212        9.2907375219082169E-002
   1550.0000000000000       0.24500000000000000       0.49144090973301824        9.4728197716639095E-002
   1550.0000000000000       0.25000000000000000       0.49628436854420305        9.6547828658657783E-002
   1550.0000000000000       0.25500000000000000       0.50107942018883289        9.8366273367811868E-002
   1550.0000000000000       0.26000000000000001       0.50582745124464668       0.10018353807233202     
   1550.0000000000000       0.26500000000000001       0.51052978425624951       0.10199962976933506     
   1550.0000000000000       0.27000000000000002       0.51518768174718244       0.10381455610625752     
   1550.0000000000000       0.27500000000000002       0.51980234991868057       0.10562832527787056     
   1550.0000000000000       0.28000000000000003       0.52437494206409418       0.10744094593673653     
   1550.0000000000000       0.28499999999999998       0.52890656172488404       0.10925242711528393     
   1550.0000000000000       0.28999999999999998       0.53339826561139703       0.11106277815794467     
   1550.0000000000000       0.29499999999999998       0.53785106630923885       0.11287200866202009     
   1550.0000000000000       0.29999999999999999       0.54226593478995011       0.11468012842613437     
   1600.0000000000000        5.0000000000000001E-003  0.15713761469756388        4.8518878660172196E-002
   1600.0000000000000        1.0000000000000000E-002  0.16367592563528963        2.8556130405194675E-002
   1600.0000000000000        1.4999999999999999E-002  0.17304403647112326        2.3784576499248186E-002
   1600.0000000000000        2.0000000000000000E-002  0.18400129807136442        2.2804139316526285E-002
   1600.0000000000000        2.5000000000000001E-002  0.19568321766473246        2.3336431638831655E-002
   1600.0000000000000        2.9999999999999999E-002  0.20757461028791369        2.4622707390808487E-002
   1600.0000000000000        3.5000000000000003E-002  0.21939331191941172        2.6338171815020878E-002
   1600.0000000000000        4.0000000000000001E-002  0.23099404944450597        2.8320656199738396E-002
   1600.0000000000000        4.4999999999999998E-002  0.24230791494385240        3.0480214727278923E-002
   1600.0000000000000        5.0000000000000003E-002  0.25330765861829552        3.2762981164014361E-002
   1600.0000000000000        5.5000000000000000E-002  0.26398840614312796        3.5134749385781740E-002
   1600.0000000000000        5.9999999999999998E-002  0.27435702147071994        3.7572768863906723E-002
   1600.0000000000000        6.5000000000000002E-002  0.28442623103770565        4.0061329970462189E-002
   1600.0000000000000        7.0000000000000007E-002  0.29421137342409592        4.2589243254548076E-002
   1600.0000000000000        7.4999999999999997E-002  0.30372860882922148        4.5148328288898434E-002
   1600.0000000000000        8.0000000000000002E-002  0.31299394822371068        4.7732470065391552E-002
   1600.0000000000000        8.5000000000000006E-002  0.32202274641356821        5.0337009030620536E-002
   1600.0000000000000        8.9999999999999997E-002  0.33082945863208807        5.2958334873430213E-002
   1600.0000000000000        9.5000000000000001E-002  0.33942754635956623        5.5593608904016260E-002
   1600.0000000000000       0.10000000000000001       0.34782946648981511        5.8240569952622917E-002
   1600.0000000000000       0.10500000000000000       0.35604670559948209        6.0897395902105210E-002
   1600.0000000000000       0.11000000000000000       0.36408983706232645        6.3562603119632063E-002
   1600.0000000000000       0.11500000000000000       0.37196858810214117        6.6234972228797873E-002
   1600.0000000000000       0.12000000000000000       0.37969190939581021        6.8913492521505137E-002
   1600.0000000000000       0.12500000000000000       0.38726804311122837        7.1597319776883689E-002
   1600.0000000000000       0.13000000000000000       0.39470458720893381        7.4285743867265677E-002
   1600.0000000000000       0.13500000000000001       0.40200855498610066        7.6978163605793348E-002
   1600.0000000000000       0.14000000000000001       0.40918642951341244        7.9674067018970951E-002
   1600.0000000000000       0.14499999999999999       0.41624421299854386        8.2373015729732893E-002
   1600.0000000000000       0.14999999999999999       0.42318747131881851        8.5074632487959975E-002
   1600.0000000000000       0.15500000000000000       0.43002137406959512        8.7778591134559089E-002
   1600.0000000000000       0.16000000000000000       0.43675073051658903        9.0484608464198063E-002
   1600.0000000000000       0.16500000000000001       0.44338002184571784        9.3192437581859369E-002
   1600.0000000000000       0.17000000000000001       0.44991343008914597        9.5901862443943844E-002
   1600.0000000000000       0.17499999999999999       0.45635486408073428        9.8612693345597885E-002
   1600.0000000000000       0.17999999999999999       0.46270798276394631       0.10132476316909658     
   1600.0000000000000       0.18500000000000000       0.46897621614391094       0.10403792424831622     
   1600.0000000000000       0.19000000000000000       0.47516278414477220       0.10675204573497898     
   1600.0000000000000       0.19500000000000001       0.48127071360474777       0.10946701137590978     
   1600.0000000000000       0.20000000000000001       0.48730285361498016       0.11218271762878769     
   1600.0000000000000       0.20499999999999999       0.49326188938446458       0.11489907205809539     
   1600.0000000000000       0.20999999999999999       0.49915035479206210       0.11761599196413636     
   1600.0000000000000       0.21500000000000000       0.50497064376771450       0.12033340320680816     
   1600.0000000000000       0.22000000000000000       0.51072502062828951       0.12305123919282929     
   1600.0000000000000       0.22500000000000001       0.51641562947878550       0.12576944000071741     
   1600.0000000000000       0.23000000000000001       0.52204450277671055       0.12848795162231680     
   1600.0000000000000       0.23499999999999999       0.52761356914611279       0.13120672530330887     
   1600.0000000000000       0.23999999999999999       0.53312466051779472       0.13392571696808764     
   1600.0000000000000       0.24500000000000000       0.53857951866352349       0.13664488671678887     
   1600.0000000000000       0.25000000000000000       0.54397980118439393       0.13936419838423153     
   1600.0000000000000       0.25500000000000000       0.54932708700678490       0.14208361915214840     
   1600.0000000000000       0.26000000000000001       0.55462288143344873       0.14480311920742492     
   1600.0000000000000       0.26500000000000001       0.55986862079208377       0.14752267144017345     
   1600.0000000000000       0.27000000000000002       0.56506567671916752       0.15024225117638976     
   1600.0000000000000       0.27500000000000002       0.57021536011280960       0.15296183594071910     
   1600.0000000000000       0.28000000000000003       0.57531892478482149       0.15568140524549498     
   1600.0000000000000       0.28499999999999998       0.58037757083906838       0.15840094040276750     
   1600.0000000000000       0.28999999999999998       0.58539244780038413       0.16112042435648907     
   1600.0000000000000       0.29499999999999998       0.59036465751587308       0.16383984153241832     
   1600.0000000000000       0.29999999999999999       0.59529525684823792       0.16655917770363210     
   1650.0000000000000        5.0000000000000001E-003  0.14029574563448505        3.0829617451528842E-002
   1650.0000000000000        1.0000000000000000E-002  0.15783105261343353        2.4690503460787872E-002
   1650.0000000000000        1.4999999999999999E-002  0.17600303532231940        2.5453617027382254E-002
   1650.0000000000000        2.0000000000000000E-002  0.19319410118267383        2.7714406706579639E-002
   1650.0000000000000        2.5000000000000001E-002  0.20915820918448427        3.0459290587636634E-002
   1650.0000000000000        2.9999999999999999E-002  0.22397713811616135        3.3377487631742545E-002
   1650.0000000000000        3.5000000000000003E-002  0.23779414431944096        3.6349355356727418E-002
   1650.0000000000000        4.0000000000000001E-002  0.25074715868352770        3.9322781019415623E-002
   1650.0000000000000        4.4999999999999998E-002  0.26295436811266176        4.2273594615018027E-002
   1650.0000000000000        5.0000000000000003E-002  0.27451377312162928        4.5190452076951708E-002
   1650.0000000000000        5.5000000000000000E-002  0.28550609223707851        4.8068322213158848E-002
   1650.0000000000000        5.9999999999999998E-002  0.29599801294655226        5.0905424808016075E-002
   1650.0000000000000        6.5000000000000002E-002  0.30604501072018858        5.3701694867756590E-002
   1650.0000000000000        7.0000000000000007E-002  0.31569361566664517        5.6457974147050019E-002
   1650.0000000000000        7.4999999999999997E-002  0.32498318839689272        5.9175570196495747E-002
   1650.0000000000000        8.0000000000000002E-002  0.33394730183690857        6.1856009984514376E-002
   1650.0000000000000        8.5000000000000006E-002  0.34261481810360106        6.4500900418897320E-002
   1650.0000000000000        8.9999999999999997E-002  0.35101073236698704        6.7111849335312376E-002
   1650.0000000000000        9.5000000000000001E-002  0.35915683898010442        6.9690421454680448E-002
   1650.0000000000000       0.10000000000000001       0.36707226157554179        7.2238114880307625E-002
   1650.0000000000000       0.10500000000000000       0.37477387841123699        7.4756349764838734E-002
   1650.0000000000000       0.11000000000000000       0.38227666646094494        7.7246464193618775E-002
   1650.0000000000000       0.11500000000000000       0.38959398197693268        7.9709714306837223E-002
   1650.0000000000000       0.12000000000000000       0.39673779098592399        8.2147276850306788E-002
   1650.0000000000000       0.12500000000000000       0.40371886001400997        8.4560253047195125E-002
   1650.0000000000000       0.13000000000000000       0.41054691497557899        8.6949673112078199E-002
   1650.0000000000000       0.13500000000000001       0.41723077438927675        8.9316500993873518E-002
   1650.0000000000000       0.14000000000000001       0.42377846174430528        9.1661639099563860E-002
   1650.0000000000000       0.14499999999999999       0.43019730082001972        9.3985932854287885E-002
   1650.0000000000000       0.14999999999999999       0.43649399697886099        9.6290175018463611E-002
   1650.0000000000000       0.15500000000000000       0.44267470684749421        9.8575109723347112E-002
   1650.0000000000000       0.16000000000000000       0.44874509832990289       0.10084143621168666     
   1650.0000000000000       0.16500000000000001       0.45471040252685191       0.10308981228549077     
   1650.0000000000000       0.17000000000000001       0.46057545884466200       0.10532085747195891     
   1650.0000000000000       0.17499999999999999       0.46634475434472411       0.10753515592360677     
   1650.0000000000000       0.17999999999999999       0.47202245820015870       0.10973325907103169     
   1650.0000000000000       0.18500000000000000       0.47761245197727753       0.11191568804756555     
   1650.0000000000000       0.19000000000000000       0.48311835633924605       0.11408293590487345     
   1650.0000000000000       0.19500000000000001       0.48854355467159055       0.11623546963778662     
   1650.0000000000000       0.20000000000000001       0.49389121404932007       0.11837373203555961     
   1650.0000000000000       0.20499999999999999       0.49916430389984445       0.12049814337549133     
   1650.0000000000000       0.20999999999999999       0.50436561266176350       0.12260910297355095     
   1650.0000000000000       0.21500000000000000       0.50949776269475167       0.12470699060536262     
   1650.0000000000000       0.22000000000000000       0.51456322365843887       0.12679216780967761     
   1650.0000000000000       0.22500000000000001       0.51956432454698709       0.12886497908531047     
   1650.0000000000000       0.23000000000000001       0.52450326453987750       0.13092575299144832     
   1650.0000000000000       0.23499999999999999       0.52938212280737218       0.13297480316027338     
   1650.0000000000000       0.23999999999999999       0.53420286739046419       0.13501242922994927     
   1650.0000000000000       0.24500000000000000       0.53896736325930850       0.13703891770522106     
   1650.0000000000000       0.25000000000000000       0.54367737964065965       0.13905454275216078     
   1650.0000000000000       0.25500000000000000       0.54833459669333562       0.14105956693293698     
   1650.0000000000000       0.26000000000000001       0.55294061160087193       0.14305424188590732     
   1650.0000000000000       0.26500000000000001       0.55749694414206141       0.14503880895581239     
   1650.0000000000000       0.27000000000000002       0.56200504179277333       0.14701349977837908     
   1650.0000000000000       0.27500000000000002       0.56646628440613678       0.14897853682322454     
   1650.0000000000000       0.28000000000000003       0.57088198851270822       0.15093413389857893     
   1650.0000000000000       0.28499999999999998       0.57525341127748963       0.15288049662100592     
   1650.0000000000000       0.28999999999999998       0.57958175414652890       0.15481782285300280     
   1650.0000000000000       0.29499999999999998       0.58386816621221849       0.15674630311108873     
   1650.0000000000000       0.29999999999999999       0.58811374732325095       0.15866612094675270     
   1700.0000000000000        5.0000000000000001E-003  0.12271876706691465        1.8048206982593587E-002
   1700.0000000000000        1.0000000000000000E-002  0.15827652622752181        2.4970438789535011E-002
   1700.0000000000000        1.4999999999999999E-002  0.18367840490771684        3.0192652729204163E-002
   1700.0000000000000        2.0000000000000000E-002  0.20413714506267522        3.4547632013710056E-002
   1700.0000000000000        2.5000000000000001E-002  0.22156281299464062        3.8353730011379372E-002
   1700.0000000000000        2.9999999999999999E-002  0.23689921734589781        4.1772780398373899E-002
   1700.0000000000000        3.5000000000000003E-002  0.25069127409818742        4.4900270753382279E-002
   1700.0000000000000        4.0000000000000001E-002  0.26328587686108562        4.7798073867045099E-002
   1700.0000000000000        4.4999999999999998E-002  0.27491929095936118        5.0508966331420053E-002
   1700.0000000000000        5.0000000000000003E-002  0.28576063156557124        5.3063967435831992E-002
   1700.0000000000000        5.5000000000000000E-002  0.29593565722538134        5.5486410411549794E-002
   1700.0000000000000        5.9999999999999998E-002  0.30554075862807711        5.7794364670810602E-002
   1700.0000000000000        6.5000000000000002E-002  0.31465165713605464        6.0002158049863023E-002
   1700.0000000000000        7.0000000000000007E-002  0.32332906342008128        6.2121376575645024E-002
   1700.0000000000000        7.4999999999999997E-002  0.33162249793083359        6.4161545366808806E-002
   1700.0000000000000        8.0000000000000002E-002  0.33957295196436665        6.6130606708235395E-002
   1700.0000000000000        8.5000000000000006E-002  0.34721479098602953        6.8035264532477199E-002
   1700.0000000000000        8.9999999999999997E-002  0.35457714745662844        6.9881238248086994E-002
   1700.0000000000000        9.5000000000000001E-002  0.36168496058059674        7.1673453447120242E-002
   1700.0000000000000       0.10000000000000001       0.36855976618571545        7.3416187661424492E-002
   1700.0000000000000       0.10500000000000000       0.37522030616173452        7.5113183465347275E-002
   1700.0000000000000       0.11000000000000000       0.38168300523221355        7.6767737436127248E-002
   1700.0000000000000       0.11500000000000000       0.38796234860484996        7.8382770980952851E-002
   1700.0000000000000       0.12000000000000000       0.39407118448480366        7.9960887349329213E-002
   1700.0000000000000       0.12500000000000000       0.40002096888188943        8.1504417984816085E-002
   1700.0000000000000       0.13000000000000000       0.40582196556841649        8.3015460553456211E-002
   1700.0000000000000       0.13500000000000001       0.41148341079927658        8.4495910404086313E-002
   1700.0000000000000       0.14000000000000001       0.41701365006889490        8.5947486794662631E-002
   1700.0000000000000       0.14499999999999999       0.42242025247352594        8.7371754910037402E-002
   1700.0000000000000       0.14999999999999999       0.42771010698604733        8.8770144467483325E-002
   1700.0000000000000       0.15500000000000000       0.43288950400703824        9.0143965534219425E-002
   1700.0000000000000       0.16000000000000000       0.43796420484275944        9.1494422050644467E-002
   1700.0000000000000       0.16500000000000001       0.44293950121610787        9.2822623452940844E-002
   1700.0000000000000       0.17000000000000001       0.44782026649695789        9.4129594711347478E-002
   1700.0000000000000       0.17499999999999999       0.45261100001207311        9.5416285040054907E-002
   1700.0000000000000       0.17999999999999999       0.45731586553911352        9.6683575487231777E-002
   1700.0000000000000       0.18500000000000000       0.46193872488738358        9.7932285576109432E-002
   1700.0000000000000       0.19000000000000000       0.46648316730741318        9.9163179138070559E-002
   1700.0000000000000       0.19500000000000001       0.47095253534291709       0.10037696945461334     
   1700.0000000000000       0.20000000000000001       0.47534994763510641       0.10157432380560912     
   1700.0000000000000       0.20499999999999999       0.47967831910537440       0.10275586750545818     
   1700.0000000000000       0.20999999999999999       0.48394037887394886       0.10392218749582617     
   1700.0000000000000       0.21500000000000000       0.48813868621602086       0.10507383555302113     
   1700.0000000000000       0.22000000000000000       0.49227564481066982       0.10621133115930412     
   1700.0000000000000       0.22500000000000001       0.49635351549966950       0.10733516408014700     
   1700.0000000000000       0.23000000000000001       0.50037442774147267       0.10844579668338675     
   1700.0000000000000       0.23499999999999999       0.50434038991912389       0.10954366603114844     
   1700.0000000000000       0.23999999999999999       0.50825329863858582       0.11062918577113993     
   1700.0000000000000       0.24500000000000000       0.51211494713522143       0.11170274785032012     
   1700.0000000000000       0.25000000000000000       0.51592703289033204       0.11276472407089291     
   1700.0000000000000       0.25500000000000000       0.51969116454621211       0.11381546750598248     
   1700.0000000000000       0.26000000000000001       0.52340886819674615       0.11485531379013746     
   1700.0000000000000       0.26500000000000001       0.52708159312080194       0.11588458229791439     
   1700.0000000000000       0.27000000000000002       0.53071071701730443       0.11690357722216646     
   1700.0000000000000       0.27500000000000002       0.53429755079368502       0.11791258856226576     
   1700.0000000000000       0.28000000000000003       0.53784334295319680       0.11891189303127574     
   1700.0000000000000       0.28499999999999998       0.54134928362122692       0.11990175489004219     
   1700.0000000000000       0.28999999999999998       0.54481650824609584       0.12088242671526735     
   1700.0000000000000       0.29499999999999998       0.54824610100579141       0.12185415010783431     
   1700.0000000000000       0.29999999999999999       0.55163909794856847       0.12281715634695899     
   1750.0000000000000        5.0000000000000001E-003  0.12463750669326114        1.9203710041988776E-002
   1750.0000000000000        1.0000000000000000E-002  0.14696399961166107        1.8561111723740718E-002
   1750.0000000000000        1.4999999999999999E-002  0.16674691253634519        2.0506903140591705E-002
   1750.0000000000000        2.0000000000000000E-002  0.18408688128539205        2.2846595834284826E-002
   1750.0000000000000        2.5000000000000001E-002  0.19952209753764294        2.5222267796222858E-002
   1750.0000000000000        2.9999999999999999E-002  0.21347836219083396        2.7545732653365362E-002
   1750.0000000000000        3.5000000000000003E-002  0.22626124772663267        2.9794273524887456E-002
   1750.0000000000000        4.0000000000000001E-002  0.23809116748325967        3.1964894908858545E-002
   1750.0000000000000        4.4999999999999998E-002  0.24913083443403086        3.4061012263871981E-002
   1750.0000000000000        5.0000000000000003E-002  0.25950341692286488        3.6087969924336015E-002
   1750.0000000000000        5.5000000000000000E-002  0.26930433510071217        3.8051415965489402E-002
   1750.0000000000000        5.9999999999999998E-002  0.27860904354756005        3.9956709938981219E-002
   1750.0000000000000        6.5000000000000002E-002  0.28747828775035555        4.1808729979184389E-002
   1750.0000000000000        7.0000000000000007E-002  0.29596174260282154        4.3611838673567861E-002
   1750.0000000000000        7.4999999999999997E-002  0.30410059038340531        4.5369910616173507E-002
   1750.0000000000000        8.0000000000000002E-002  0.31192938687311067        4.7086381087833057E-002
   1750.0000000000000        8.5000000000000006E-002  0.31947743866431327        4.8764298816700961E-002
   1750.0000000000000        8.9999999999999997E-002  0.32676983766766066        5.0406375914104753E-002
   1750.0000000000000        9.5000000000000001E-002  0.33382825051859683        5.2015032533755001E-002
   1750.0000000000000       0.10000000000000001       0.34067152962051228        5.3592435746032077E-002
   1750.0000000000000       0.10500000000000000       0.34731619228641708        5.5140532930251993E-002
   1750.0000000000000       0.11000000000000000       0.35377680089716157        5.6661080284038920E-002
   1750.0000000000000       0.11500000000000000       0.36006626777687650        5.8155667114111541E-002
   1750.0000000000000       0.12000000000000000       0.36619610210424308        5.9625736539326256E-002
   1750.0000000000000       0.12500000000000000       0.37217661168818811        6.1072603166498249E-002
   1750.0000000000000       0.13000000000000000       0.37801706923072326        6.2497468220663724E-002
   1750.0000000000000       0.13500000000000001       0.38372585037912782        6.3901432536354705E-002
   1750.0000000000000       0.14000000000000001       0.38931054916858843        6.5285507749834548E-002
   1750.0000000000000       0.14499999999999999       0.39477807519462255        6.6650625975209099E-002
   1750.0000000000000       0.14999999999999999       0.40013473590838422        6.7997648199469657E-002
   1750.0000000000000       0.15500000000000000       0.40538630671106857        6.9327371591791975E-002
   1750.0000000000000       0.16000000000000000       0.41053809097530936        7.0640535889623310E-002
   1750.0000000000000       0.16500000000000001       0.41559497169830478        7.1937828997093722E-002
   1750.0000000000000       0.17000000000000001       0.42056145616210344        7.3219891909079168E-002
   1750.0000000000000       0.17499999999999999       0.42544171471818687        7.4487323055952348E-002
   1750.0000000000000       0.17999999999999999       0.43023961460939741        7.5740682148976612E-002
   1750.0000000000000       0.18500000000000000       0.43495874957986486        7.6980493593827123E-002
   1750.0000000000000       0.19000000000000000       0.43960246589352009        7.8207249529387499E-002
   1750.0000000000000       0.19500000000000001       0.44417388527696527        7.9421412540380737E-002
   1750.0000000000000       0.20000000000000001       0.44867592521749117        8.0623418085225662E-002
   1750.0000000000000       0.20499999999999999       0.45311131697776752        8.1813676674522093E-002
   1750.0000000000000       0.20999999999999999       0.45748262163195863        8.2992575830534002E-002
   1750.0000000000000       0.21500000000000000       0.46179224438126354        8.4160481853809893E-002
   1750.0000000000000       0.22000000000000000       0.46604244736818717        8.5317741419503865E-002
   1750.0000000000000       0.22500000000000001       0.47023536117667603        8.6464683022929478E-002
   1750.0000000000000       0.23000000000000001       0.47437299517839593        8.7601618291306874E-002
   1750.0000000000000       0.23499999999999999       0.47845724686290880        8.8728843176468938E-002
   1750.0000000000000       0.23999999999999999       0.48248991027054694        8.9846639041415363E-002
   1750.0000000000000       0.24500000000000000       0.48647268363076845        9.0955273651996293E-002
   1750.0000000000000       0.25000000000000000       0.49040717629519359        9.2055002083624923E-002
   1750.0000000000000       0.25500000000000000       0.49429491504296291        9.3146067551724637E-002
   1750.0000000000000       0.26000000000000001       0.49813734982619051        9.4228702173587975E-002
   1750.0000000000000       0.26500000000000001       0.50193585901483118        9.5303127668429730E-002
   1750.0000000000000       0.27000000000000002       0.50569175419301970        9.6369556001642404E-002
   1750.0000000000000       0.27500000000000002       0.50940628455268089        9.7428189978585031E-002
   1750.0000000000000       0.28000000000000003       0.51308064092479999        9.8479223792646550E-002
   1750.0000000000000       0.28499999999999998       0.51671595948406146        9.9522843531811289E-002
   1750.0000000000000       0.28999999999999998       0.52031332515848505       0.10055922764749617     
   1750.0000000000000       0.29499999999999998       0.52387377477214980       0.10158854738903797     
   1750.0000000000000       0.29999999999999999       0.52739829994599396       0.10261096720685313     
   1800.0000000000000        5.0000000000000001E-003  0.13321439216335276        2.5060787823626182E-002
   1800.0000000000000        1.0000000000000000E-002  0.14488050267194663        1.7530726342109015E-002
   1800.0000000000000        1.4999999999999999E-002  0.15801159791082336        1.6535781868010347E-002
   1800.0000000000000        2.0000000000000000E-002  0.17110400093223332        1.7051822270136931E-002
   1800.0000000000000        2.5000000000000001E-002  0.18366498016922109        1.8110296068463805E-002
   1800.0000000000000        2.9999999999999999E-002  0.19557222933517968        1.9402943743112570E-002
   1800.0000000000000        3.5000000000000003E-002  0.20683244862721781        2.0804955126302632E-002
   1800.0000000000000        4.0000000000000001E-002  0.21749380154972831        2.2258079017495141E-002
   1800.0000000000000        4.4999999999999998E-002  0.22761407087671287        2.3732530351017540E-002
   1800.0000000000000        5.0000000000000003E-002  0.23724927544506333        2.5212139919446094E-002
   1800.0000000000000        5.5000000000000000E-002  0.24644999933643372        2.6687797256156161E-002
   1800.0000000000000        5.9999999999999998E-002  0.25526065172033091        2.8154276951023946E-002
   1800.0000000000000        6.5000000000000002E-002  0.26371980107329929        2.9608590611069387E-002
   1800.0000000000000        7.0000000000000007E-002  0.27186084901852825        3.1049082358881101E-002
   1800.0000000000000        7.4999999999999997E-002  0.27971275520359246        3.2474909912640404E-002
   1800.0000000000000        8.0000000000000002E-002  0.28730070654677420        3.3885736005569829E-002
   1800.0000000000000        8.5000000000000006E-002  0.29464669878825739        3.5281539462964265E-002
   1800.0000000000000        8.9999999999999997E-002  0.30177002813496900        3.6662496784108628E-002
   1800.0000000000000        9.5000000000000001E-002  0.30868770173155108        3.8028906518018386E-002
   1800.0000000000000       0.10000000000000001       0.31541477869906986        3.9381140275020272E-002
   1800.0000000000000       0.10500000000000000       0.32196465329648966        4.0719610674652608E-002
   1800.0000000000000       0.11000000000000000       0.32834929042983313        4.2044750258409549E-002
   1800.0000000000000       0.11500000000000000       0.33457942213278669        4.3356997609148601E-002
   1800.0000000000000       0.12000000000000000       0.34066471212039445        4.4656788265976056E-002
   1800.0000000000000       0.12500000000000000       0.34661389419458544        4.5944548861404401E-002
   1800.0000000000000       0.13000000000000000       0.35243488917851845        4.7220693439183822E-002
   1800.0000000000000       0.13500000000000001       0.35813490415909260        4.8485621254380606E-002
   1800.0000000000000       0.14000000000000001       0.36372051709392078        4.9739715582277078E-002
   1800.0000000000000       0.14499999999999999       0.36919774925977328        5.0983343212251390E-002
   1800.0000000000000       0.14999999999999999       0.37457212755621777        5.2216854403475135E-002
   1800.0000000000000       0.15500000000000000       0.37984873830752208        5.3440583147778511E-002
   1800.0000000000000       0.16000000000000000       0.38503227390877731        5.4654847632105485E-002
   1800.0000000000000       0.16500000000000001       0.39012707342338593        5.5859950825595313E-002
   1800.0000000000000       0.17000000000000001       0.39513715804646726        5.7056181139088800E-002
   1800.0000000000000       0.17499999999999999       0.40006626219282898        5.8243813120834279E-002
   1800.0000000000000       0.17999999999999999       0.40491786084146653        5.9423108163441166E-002
   1800.0000000000000       0.18500000000000000       0.40969519366517776        6.0594315205103409E-002
   1800.0000000000000       0.19000000000000000       0.41440128638919826        6.1757671413774015E-002
   1800.0000000000000       0.19500000000000001       0.41903896975309868        6.2913402846982380E-002
   1800.0000000000000       0.20000000000000001       0.42361089639265681        6.4061725082829757E-002
   1800.0000000000000       0.20499999999999999       0.42811955591071477        6.5202843819702608E-002
   1800.0000000000000       0.20999999999999999       0.43256728836632746        6.6336955443647524E-002
   1800.0000000000000       0.21500000000000000       0.43695629637833372        6.7464247563323060E-002
   1800.0000000000000       0.22000000000000000       0.44128865601167078        6.8584899513108658E-002
   1800.0000000000000       0.22500000000000001       0.44556632659133605        6.9699082825385533E-002
   1800.0000000000000       0.23000000000000001       0.44979115956913901        7.0806961673286067E-002
   1800.0000000000000       0.23499999999999999       0.45396490655163357        7.1908693285369807E-002
   1800.0000000000000       0.23999999999999999       0.45808922658338613        7.3004428333768079E-002
   1800.0000000000000       0.24500000000000000       0.46216569276759245        7.4094311297362464E-002
   1800.0000000000000       0.25000000000000000       0.46619579829567770        7.5178480801551151E-002
   1800.0000000000000       0.25500000000000000       0.47018096194860198        7.6257069936113128E-002
   1800.0000000000000       0.26000000000000001       0.47412253312493524        7.7330206552622849E-002
   1800.0000000000000       0.26500000000000001       0.47802179644415493        7.8398013542799336E-002
   1800.0000000000000       0.27000000000000002       0.48187997596790227        7.9460609099096635E-002
   1800.0000000000000       0.27500000000000002       0.48569823907697729        8.0518106958766711E-002
   1800.0000000000000       0.28000000000000003       0.48947770003754187        8.1570616632545861E-002
   1800.0000000000000       0.28499999999999998       0.49321942328624474        8.2618243619040105E-002
   1800.0000000000000       0.28999999999999998       0.49692442646070345        8.3661089605811492E-002
   1800.0000000000000       0.29499999999999998       0.50059368319890551        8.4699252658096205E-002
   1800.0000000000000       0.29999999999999999       0.50422812572857012        8.5732827396017175E-002
   1850.0000000000000        5.0000000000000001E-003  0.13838125593326131        2.9180934860829448E-002
   1850.0000000000000        1.0000000000000000E-002  0.14822917761545523        1.9208565390704379E-002
   1850.0000000000000        1.4999999999999999E-002  0.15982801223132911        1.7309338365197113E-002
   1850.0000000000000        2.0000000000000000E-002  0.17176662320421646        1.7317502126511963E-002
   1850.0000000000000        2.5000000000000001E-002  0.18346723165647363        1.8032425928785231E-002
   1850.0000000000000        2.9999999999999999E-002  0.19472021986051422        1.9067031505993249E-002
   1850.0000000000000        3.5000000000000003E-002  0.20546963506391999        2.0262017581271403E-002
   1850.0000000000000        4.0000000000000001E-002  0.21572173431642117        2.1541490776618214E-002
   1850.0000000000000        4.4999999999999998E-002  0.22550639114162579        2.2865623042643422E-002
   1850.0000000000000        5.0000000000000003E-002  0.23486073324415024        2.4212062108451084E-002
   1850.0000000000000        5.5000000000000000E-002  0.24382226687444167        2.5567655335387504E-002
   1850.0000000000000        5.9999999999999998E-002  0.25242613190369922        2.6924406134205964E-002
   1850.0000000000000        6.5000000000000002E-002  0.26070417641197996        2.8277351561109630E-002
   1850.0000000000000        7.0000000000000007E-002  0.26868482609199956        2.9623383144005887E-002
   1850.0000000000000        7.4999999999999997E-002  0.27639328480512509        3.0960560877688614E-002
   1850.0000000000000        8.0000000000000002E-002  0.28385185471924229        3.2287698718040249E-002
   1850.0000000000000        8.5000000000000006E-002  0.29108028051928070        3.3604106105598844E-002
   1850.0000000000000        8.9999999999999997E-002  0.29809607647497971        3.4909422473690735E-002
   1850.0000000000000        9.5000000000000001E-002  0.30491482066197523        3.6203508914159535E-002
   1850.0000000000000       0.10000000000000001       0.31155041246633902        3.7486375927544932E-002
   1850.0000000000000       0.10500000000000000       0.31801529476076723        3.8758134486163325E-002
   1850.0000000000000       0.11000000000000000       0.32432064423326085        4.0018962464376820E-002
   1850.0000000000000       0.11500000000000000       0.33047653393975179        4.1269081377305519E-002
   1850.0000000000000       0.12000000000000000       0.33649207205868298        4.2508740140798924E-002
   1850.0000000000000       0.12500000000000000       0.34237552044977765        4.3738203677508483E-002
   1850.0000000000000       0.13000000000000000       0.34813439615546643        4.4957744906256460E-002
   1850.0000000000000       0.13500000000000001       0.35377555852207920        4.6167639116638494E-002
   1850.0000000000000       0.14000000000000001       0.35930528419743640        4.7368160039039306E-002
   1850.0000000000000       0.14499999999999999       0.36472933189483947        4.8559577127760385E-002
   1850.0000000000000       0.14999999999999999       0.37005299850151691        4.9742153716573451E-002
   1850.0000000000000       0.15500000000000000       0.37528116784788129        5.0916145803850003E-002
   1850.0000000000000       0.16000000000000000       0.38041835323617068        5.2081801292770423E-002
   1850.0000000000000       0.16500000000000001       0.38546873464658260        5.3239359560357781E-002
   1850.0000000000000       0.17000000000000001       0.39043619138975710        5.4389051263445967E-002
   1850.0000000000000       0.17499999999999999       0.39532433085105673        5.5531098314376186E-002
   1850.0000000000000       0.17999999999999999       0.40013651386996990        5.6665713977080256E-002
   1850.0000000000000       0.18500000000000000       0.40487587721333079        5.7793103047228046E-002
   1850.0000000000000       0.19000000000000000       0.40954535353075794        5.8913462089659363E-002
   1850.0000000000000       0.19500000000000001       0.41414768912219918        6.0026979713353655E-002
   1850.0000000000000       0.20000000000000001       0.41868545979862626        6.1133836869397724E-002
   1850.0000000000000       0.20499999999999999       0.42316108507604122        6.2234207161282994E-002
   1850.0000000000000       0.20999999999999999       0.42757684090863568        6.3328257159747312E-002
   1850.0000000000000       0.21500000000000000       0.43193487113805012        6.4416146716533215E-002
   1850.0000000000000       0.22000000000000000       0.43623719781128462        6.5498029273047917E-002
   1850.0000000000000       0.22500000000000001       0.44048573049914902        6.6574052161117794E-002
   1850.0000000000000       0.23000000000000001       0.44468227472959221        6.7644356893933333E-002
   1850.0000000000000       0.23499999999999999       0.44882853963530367        6.8709079445956098E-002
   1850.0000000000000       0.23999999999999999       0.45292614490221261        6.9768350521061381E-002
   1850.0000000000000       0.24500000000000000       0.45697662709457293        7.0822295808560018E-002
   1850.0000000000000       0.25000000000000000       0.46098144542293273        7.1871036227018820E-002
   1850.0000000000000       0.25500000000000000       0.46494198701319650        7.2914688155993557E-002
   1850.0000000000000       0.26000000000000001       0.46885957172800830        7.3953363655932372E-002
   1850.0000000000000       0.26500000000000001       0.47273545658563815        7.4987170676603557E-002
   1850.0000000000000       0.27000000000000002       0.47657083981631421        7.6016213254469819E-002
   1850.0000000000000       0.27500000000000002       0.48036686459137967        7.7040591699470418E-002
   1850.0000000000000       0.28000000000000003       0.48412462245668109        7.8060402771697568E-002
   1850.0000000000000       0.28499999999999998       0.48784515649812132        7.9075739848462542E-002
   1850.0000000000000       0.28999999999999998       0.49152946426426908        8.0086693082246196E-002
   1850.0000000000000       0.29499999999999998       0.49517850046825024        8.1093349550022495E-002
   1850.0000000000000       0.29999999999999999       0.49879317948879920        8.2095793394429281E-002
   1900.0000000000000        5.0000000000000001E-003  0.14305777248166093        3.3330049866285953E-002
   1900.0000000000000        1.0000000000000000E-002  0.15143640801312394        2.0925764494724542E-002
   1900.0000000000000        1.4999999999999999E-002  0.16168834205417373        1.8129411477754046E-002
   1900.0000000000000        2.0000000000000000E-002  0.17254906409630677        1.7635207349615181E-002
   1900.0000000000000        2.5000000000000001E-002  0.18341284796495130        1.8011054615150970E-002
   1900.0000000000000        2.9999999999999999E-002  0.19401257556961443        1.8791368254658145E-002
   1900.0000000000000        3.5000000000000003E-002  0.20424314517676978        1.9782539795716182E-002
   1900.0000000000000        4.0000000000000001E-002  0.21407480864194103        2.0891152557319399E-002
   1900.0000000000000        4.4999999999999998E-002  0.22351206576605678        2.2067417413700687E-002
   1900.0000000000000        5.0000000000000003E-002  0.23257420272937276        2.3282858190518781E-002
   1900.0000000000000        5.5000000000000000E-002  0.24128603772412538        2.4520324385788491E-002
   1900.0000000000000        5.9999999999999998E-002  0.24967353923158153        2.5769082387133397E-002
   1900.0000000000000        6.5000000000000002E-002  0.25776180762657913        2.7022221654893413E-002
   1900.0000000000000        7.0000000000000007E-002  0.26557421638988238        2.8275202813200881E-002
   1900.0000000000000        7.4999999999999997E-002  0.27313212309587120        2.9525005878032889E-002
   1900.0000000000000        8.0000000000000002E-002  0.28045485582881330        3.0769610750077361E-002
   1900.0000000000000        8.5000000000000006E-002  0.28755982632658822        3.2007669849516591E-002
   1900.0000000000000        8.9999999999999997E-002  0.29446269448112966        3.3238296039285936E-002
   1900.0000000000000        9.5000000000000001E-002  0.30117754638037003        3.4460921947436621E-002
   1900.0000000000000       0.10000000000000001       0.30771706753107470        3.5675204735583582E-002
   1900.0000000000000       0.10500000000000000       0.31409270302012537        3.6880960493736251E-002
   1900.0000000000000       0.11000000000000000       0.32031480160043974        3.8078118358071497E-002
   1900.0000000000000       0.11500000000000000       0.32639274332903528        3.9266688003985813E-002
   1900.0000000000000       0.12000000000000000       0.33233505165118998        4.0446736359606592E-002
   1900.0000000000000       0.12500000000000000       0.33814949136337968        4.1618370768753098E-002
   1900.0000000000000       0.13000000000000000       0.34384315404736765        4.2781726723852109E-002
   1900.0000000000000       0.13500000000000001       0.34942253253717065        4.3936958874497271E-002
   1900.0000000000000       0.14000000000000001       0.35489358586149261        4.5084234408008780E-002
   1900.0000000000000       0.14499999999999999       0.36026179595096980        4.6223728163206732E-002
   1900.0000000000000       0.14999999999999999       0.36553221724047757        4.7355619020718519E-002
   1900.0000000000000       0.15500000000000000       0.37070952014573089        4.8480087239969910E-002
   1900.0000000000000       0.16000000000000000       0.37579802925660694        4.9597312502391147E-002
   1900.0000000000000       0.16500000000000001       0.38080175696898305        5.0707472484045626E-002
   1900.0000000000000       0.17000000000000001       0.38572443317224070        5.1810741826707363E-002
   1900.0000000000000       0.17499999999999999       0.39056953151973878        5.2907291409687036E-002
   1900.0000000000000       0.17999999999999999       0.39534029273289456        5.3997287849076314E-002
   1900.0000000000000       0.18500000000000000       0.40003974532433512        5.5080893169065170E-002
   1900.0000000000000       0.19000000000000000       0.40467072407028570        5.6158264603361735E-002
   1900.0000000000000       0.19500000000000001       0.40923588651547393        5.7229554494749549E-002
   1900.0000000000000       0.20000000000000001       0.41373772775406975        5.8294910268353810E-002
   1900.0000000000000       0.20499999999999999       0.41817859369643950        5.9354474459892725E-002
   1900.0000000000000       0.20999999999999999       0.42256069300281907        6.0408384784531081E-002
   1900.0000000000000       0.21500000000000000       0.42688610784061315        6.1456774235273195E-002
   1900.0000000000000       0.22000000000000000       0.43115680360122483        6.2499771202379824E-002
   1900.0000000000000       0.22500000000000001       0.43537463769454793        6.3537499607255854E-002
   1900.0000000000000       0.23000000000000001       0.43954136752404899        6.4570079045775650E-002
   1900.0000000000000       0.23499999999999999       0.44365865773231278        6.5597624937185489E-002
   1900.0000000000000       0.23999999999999999       0.44772808679571202        6.6620248675639385E-002
   1900.0000000000000       0.24500000000000000       0.45175115303719743        6.7638057782134164E-002
   1900.0000000000000       0.25000000000000000       0.45572928011785674        6.8651156055163295E-002
   1900.0000000000000       0.25500000000000000       0.45966382206067369        6.9659643718842951E-002
   1900.0000000000000       0.26000000000000001       0.46355606785365033        7.0663617567597981E-002
   1900.0000000000000       0.26500000000000001       0.46740724567401459        7.1663171106759960E-002
   1900.0000000000000       0.27000000000000002       0.47121852677049264        7.2658394688632721E-002
   1900.0000000000000       0.27500000000000002       0.47499102903648532        7.3649375643739079E-002
   1900.0000000000000       0.28000000000000003       0.47872582030336847        7.4636198407085061E-002
   1900.0000000000000       0.28499999999999998       0.48242392137996370        7.5618944639371924E-002
   1900.0000000000000       0.28999999999999998       0.48608630886143878        7.6597693343157705E-002
   1900.0000000000000       0.29499999999999998       0.48971391772844586        7.7572520974025186E-002
   1900.0000000000000       0.29999999999999999       0.49330764375514297        7.8543501546851704E-002
   1950.0000000000000        5.0000000000000001E-003  0.14456520356978583        3.4757234816762787E-002
   1950.0000000000000        1.0000000000000000E-002  0.15482504463254143        2.2862566905430683E-002
   1950.0000000000000        1.4999999999999999E-002  0.16664585932864903        2.0457237326063717E-002
   1950.0000000000000        2.0000000000000000E-002  0.17868561262020990        2.0280958672714490E-002
   1950.0000000000000        2.5000000000000001E-002  0.19041956511727429        2.0925045023776345E-002
   1950.0000000000000        2.9999999999999999E-002  0.20166722547886945        2.1937148369996728E-002
   1950.0000000000000        3.5000000000000003E-002  0.21238800225382251        2.3131937445976324E-002
   1950.0000000000000        4.0000000000000001E-002  0.22259650251823973        2.4421564809811367E-002
   1950.0000000000000        4.4999999999999998E-002  0.23232737666416445        2.5760196676576450E-002
   1950.0000000000000        5.0000000000000003E-002  0.24162064165435254        2.7122284227097396E-002
   1950.0000000000000        5.5000000000000000E-002  0.25051564825249739        2.8492914834967326E-002
   1950.0000000000000        5.9999999999999998E-002  0.25904877382663116        2.9863110917348445E-002
   1950.0000000000000        6.5000000000000002E-002  0.26725273424504942        3.1227369767218460E-002
   1950.0000000000000        7.0000000000000007E-002  0.27515658762326589        3.2582301145376746E-002
   1950.0000000000000        7.4999999999999997E-002  0.28278601417129717        3.3925837459447897E-002
   1950.0000000000000        8.0000000000000002E-002  0.29016368500869089        3.5256758356565783E-002
   1950.0000000000000        8.5000000000000006E-002  0.29730963737586752        3.6574395514561840E-002
   1950.0000000000000        8.9999999999999997E-002  0.30424162212800937        3.7878444506983154E-002
   1950.0000000000000        9.5000000000000001E-002  0.31097541184211097        3.9168842279623632E-002
   1950.0000000000000       0.10000000000000001       0.31752506803494984        4.0445685908400517E-002
   1950.0000000000000       0.10500000000000000       0.32390317031257815        4.1709177930036222E-002
   1950.0000000000000       0.11000000000000000       0.33012101182389153        4.2959589119105815E-002
   1950.0000000000000       0.11500000000000000       0.33618876565991124        4.4197232917452089E-002
   1950.0000000000000       0.12000000000000000       0.34211562655061861        4.5422447762407427E-002
   1950.0000000000000       0.12500000000000000       0.34790993171248213        4.6635584838108396E-002
   1950.0000000000000       0.13000000000000000       0.35357926415726343        4.7836999590768321E-002
   1950.0000000000000       0.13500000000000001       0.35913054125970817        4.9027045880139654E-002
   1950.0000000000000       0.14000000000000001       0.36457009092672726        5.0206071990865096E-002
   1950.0000000000000       0.14499999999999999       0.36990371732048893        5.1374417963348878E-002
   1950.0000000000000       0.14999999999999999       0.37513675775954208        5.2532413864286795E-002
   1950.0000000000000       0.15500000000000000       0.38027413214883299        5.3680378727514404E-002
   1950.0000000000000       0.16000000000000000       0.38532038606339625        5.4818619972775928E-002
   1950.0000000000000       0.16500000000000001       0.39027972842398889        5.5947433164112090E-002
   1950.0000000000000       0.17000000000000001       0.39515606454921692        5.7067102007944841E-002
   1950.0000000000000       0.17499999999999999       0.39995302524194293        5.8177898518376930E-002
   1950.0000000000000       0.17999999999999999       0.40467399246311475        5.9280083296995661E-002
   1950.0000000000000       0.18500000000000000       0.40932212205956953        6.0373905888794092E-002
   1950.0000000000000       0.19000000000000000       0.41390036394057589        6.1459605186266766E-002
   1950.0000000000000       0.19500000000000001       0.41841148003818462        6.2537409861384424E-002
   1950.0000000000000       0.20000000000000001       0.42285806033668355        6.3607538810771636E-002
   1950.0000000000000       0.20499999999999999       0.42724253721483180        6.4670201603556757E-002
   1950.0000000000000       0.20999999999999999       0.43156719830963519        6.5725598924425421E-002
   1950.0000000000000       0.21500000000000000       0.43583419808105139        6.6773923006673314E-002
   1950.0000000000000       0.22000000000000000       0.44004556823222735        6.7815358051729432E-002
   1950.0000000000000       0.22500000000000001       0.44420322711888810        6.8850080632856789E-002
   1950.0000000000000       0.23000000000000001       0.44830898826368776        6.9878260081649241E-002
   1950.0000000000000       0.23499999999999999       0.45236456807616732        7.0900058856609369E-002
   1950.0000000000000       0.23999999999999999       0.45637159286601375        7.1915632893576567E-002
   1950.0000000000000       0.24500000000000000       0.46033160522623118        7.2925131938123694E-002
   1950.0000000000000       0.25000000000000000       0.46424606985331213        7.3928699860285871E-002
   1950.0000000000000       0.25500000000000000       0.46811637886330387        7.4926474952154709E-002
   1950.0000000000000       0.26000000000000001       0.47194385665559113        7.5918590208984171E-002
   1950.0000000000000       0.26500000000000001       0.47572976437009473        7.6905173594523396E-002
   1950.0000000000000       0.27000000000000002       0.47947530397827931        7.7886348291332355E-002
   1950.0000000000000       0.27500000000000002       0.48318162204374293        7.8862232936848964E-002
   1950.0000000000000       0.28000000000000003       0.48684981318414200        7.9832941845978417E-002
   1950.0000000000000       0.28499999999999998       0.49048092326268755        8.0798585220959729E-002
   1950.0000000000000       0.28999999999999998       0.49407595233437362        8.1759269349244851E-002
   1950.0000000000000       0.29499999999999998       0.49763585736939864        8.2715096790097392E-002
   1950.0000000000000       0.29999999999999999       0.50116155477386803        8.3666166550588200E-002
   2000.0000000000000        5.0000000000000001E-003  0.14651449626455149        3.6670135492335901E-002
   2000.0000000000000        1.0000000000000000E-002  0.15892865769061137        2.5384522318794116E-002
   2000.0000000000000        1.4999999999999999E-002  0.17238360025397187        2.3423547080670400E-002
   2000.0000000000000        2.0000000000000000E-002  0.18558184195493424        2.3597829660384515E-002
   2000.0000000000000        2.5000000000000001E-002  0.19814079622941555        2.4531027578649466E-002
   2000.0000000000000        2.9999999999999999E-002  0.20998864950416035        2.5788267183716237E-002
   2000.0000000000000        3.5000000000000003E-002  0.22115594996228716        2.7194845879677413E-002
   2000.0000000000000        4.0000000000000001E-002  0.23170297284764729        2.8669925644497534E-002
   2000.0000000000000        4.4999999999999998E-002  0.24169417275668398        3.0172572459362827E-002
   2000.0000000000000        5.0000000000000003E-002  0.25118954418280914        3.1680816130399435E-002
   2000.0000000000000        5.5000000000000000E-002  0.26024221507866030        3.3182448706465160E-002
   2000.0000000000000        5.9999999999999998E-002  0.26889832595426516        3.4670593614412451E-002
   2000.0000000000000        6.5000000000000002E-002  0.27719768611839352        3.6141417346314215E-002
   2000.0000000000000        7.0000000000000007E-002  0.28517462479672778        3.7592880931886001E-002
   2000.0000000000000        7.4999999999999997E-002  0.29285881896036353        3.9024028217407795E-002
   2000.0000000000000        8.0000000000000002E-002  0.30027602539614334        4.0434565595880781E-002
   2000.0000000000000        8.5000000000000006E-002  0.30744870237872296        4.1824606702775546E-002
   2000.0000000000000        8.9999999999999997E-002  0.31439652801576207        4.3194513788388809E-002
   2000.0000000000000        9.5000000000000001E-002  0.32113682915570568        4.4544797427283123E-002
   2000.0000000000000       0.10000000000000001       0.32768493557937611        4.5876052307828506E-002
   2000.0000000000000       0.10500000000000000       0.33405447281640960        4.7188915803569528E-002
   2000.0000000000000       0.11000000000000000       0.34025760491942314        4.8484041180209290E-002
   2000.0000000000000       0.11500000000000000       0.34630523652939438        4.9762080338794881E-002
   2000.0000000000000       0.12000000000000000       0.35220718180223343        5.1023672842305641E-002
   2000.0000000000000       0.12500000000000000       0.35797230629294535        5.2269439116646971E-002
   2000.0000000000000       0.13000000000000000       0.36360864669530751        5.3499976439307338E-002
   2000.0000000000000       0.13500000000000001       0.36912351237365371        5.4715856792875356E-002
   2000.0000000000000       0.14000000000000001       0.37452357185732754        5.5917625963185322E-002
   2000.0000000000000       0.14499999999999999       0.37981492685942070        5.7105803461863690E-002
   2000.0000000000000       0.14999999999999999       0.38500317589724148        5.8280882986831262E-002
   2000.0000000000000       0.15500000000000000       0.39009346920629950        5.9443333224739082E-002
   2000.0000000000000       0.16000000000000000       0.39509055633152690        6.0593598860981715E-002
   2000.0000000000000       0.16500000000000001       0.39999882753251115        6.1732101705306859E-002
   2000.0000000000000       0.17000000000000001       0.40482234994079330        6.2859241870340143E-002
   2000.0000000000000       0.17499999999999999       0.40956489924671236        6.3975398960701840E-002
   2000.0000000000000       0.17999999999999999       0.41422998756297430        6.5080933244580808E-002
   2000.0000000000000       0.18500000000000000       0.41882088800593570        6.6176186789537406E-002
   2000.0000000000000       0.19000000000000000       0.42334065644868252        6.7261484551218845E-002
   2000.0000000000000       0.19500000000000001       0.42779215082855776        6.8337135408481617E-002
   2000.0000000000000       0.20000000000000001       0.43217804833283807        6.9403433141742049E-002
   2000.0000000000000       0.20499999999999999       0.43650086073741440        7.0460657353657169E-002
   2000.0000000000000       0.20999999999999999       0.44076294813269284        7.1509074332774702E-002
   2000.0000000000000       0.21500000000000000       0.44496653123699126        7.2548937861800417E-002
   2000.0000000000000       0.22000000000000000       0.44911370246926757        7.3580489972774790E-002
   2000.0000000000000       0.22500000000000001       0.45320643592907678        7.4603961651823605E-002
   2000.0000000000000       0.23000000000000001       0.45724659641145693        7.5619573496344628E-002
   2000.0000000000000       0.23499999999999999       0.46123594756733000        7.6627536327558685E-002
   2000.0000000000000       0.23999999999999999       0.46517615930546025        7.7628051761332681E-002
   2000.0000000000000       0.24500000000000000       0.46906881451961702        7.8621312740106850E-002
   2000.0000000000000       0.25000000000000000       0.47291541521398528        7.9607504028642098E-002
   2000.0000000000000       0.25500000000000000       0.47671738809077724        8.0586802676168121E-002
   2000.0000000000000       0.26000000000000001       0.48047608965617561        8.1559378447363190E-002
   2000.0000000000000       0.26500000000000001       0.48419281089399530        8.2525394224442383E-002
   2000.0000000000000       0.27000000000000002       0.48786878155061830        8.3485006382480215E-002
   2000.0000000000000       0.27500000000000002       0.49150517406969629        8.4438365139940227E-002
   2000.0000000000000       0.28000000000000003       0.49510310721072259        8.5385614886243577E-002
   2000.0000000000000       0.28499999999999998       0.49866364938174274        8.6326894488069739E-002
   2000.0000000000000       0.28999999999999998       0.50218782171312959        8.7262337575955432E-002
   2000.0000000000000       0.29499999999999998       0.50567660089641808        8.8192072812635275E-002
   2000.0000000000000       0.29999999999999999       0.50913092180962882        8.9116224144457357E-002
   2050.0000000000000        5.0000000000000001E-003  0.13288994094471276        2.4817530441563838E-002
   2050.0000000000000        1.0000000000000000E-002  0.15277797529165663        2.1677197509753904E-002
   2050.0000000000000        1.4999999999999999E-002  0.17078082862541480        2.2564480565033584E-002
   2050.0000000000000        2.0000000000000000E-002  0.18674487296482858        2.4194958807038359E-002
   2050.0000000000000        2.5000000000000001E-002  0.20104174723326859        2.5999507734217466E-002
   2050.0000000000000        2.9999999999999999E-002  0.21401029649976255        2.7821308627027343E-002
   2050.0000000000000        3.5000000000000003E-002  0.22590830806153792        2.9608806467031731E-002
   2050.0000000000000        4.0000000000000001E-002  0.23692794637822048        3.1344785558545314E-002
   2050.0000000000000        4.4999999999999998E-002  0.24721408851492901        3.3024822256109330E-002
   2050.0000000000000        5.0000000000000003E-002  0.25687800029648555        3.4649564186755154E-002
   2050.0000000000000        5.5000000000000000E-002  0.26600678471488526        3.6221655822592763E-002
   2050.0000000000000        5.9999999999999998E-002  0.27466985723033455        3.7744431682684002E-002
   2050.0000000000000        6.5000000000000002E-002  0.28292343483444243        3.9221343428213595E-002
   2050.0000000000000        7.0000000000000007E-002  0.29081370296011022        4.0655710883249138E-002
   2050.0000000000000        7.4999999999999997E-002  0.29837909193607137        4.2050621811323650E-002
   2050.0000000000000        8.0000000000000002E-002  0.30565194355149317        4.3408901287468826E-002
   2050.0000000000000        8.5000000000000006E-002  0.31265975225041004        4.4733113397584699E-002
   2050.0000000000000        8.9999999999999997E-002  0.31942610429608570        4.6025577235969374E-002
   2050.0000000000000        9.5000000000000001E-002  0.32597139880462628        4.7288388366781349E-002
   2050.0000000000000       0.10000000000000001       0.33231340871848986        4.8523441443163895E-002
   2050.0000000000000       0.10500000000000000       0.33846772258872859        4.9732451953072056E-002
   2050.0000000000000       0.11000000000000000       0.34444809638415785        5.0916976215351628E-002
   2050.0000000000000       0.11500000000000000       0.35026673652553825        5.2078429333405160E-002
   2050.0000000000000       0.12000000000000000       0.35593452973607093        5.3218101102268170E-002
   2050.0000000000000       0.12500000000000000       0.36146123132247704        5.4337169999405077E-002
   2050.0000000000000       0.13000000000000000       0.36685562064122385        5.5436715443862944E-002
   2050.0000000000000       0.13500000000000001       0.37212563042180352        5.6517728521710692E-002
   2050.0000000000000       0.14000000000000001       0.37727845508403818        5.7581121368793446E-002
   2050.0000000000000       0.14499999999999999       0.38232064204247146        5.8627735385861975E-002
   2050.0000000000000       0.14999999999999999       0.38725816912946481        5.9658348441941525E-002
   2050.0000000000000       0.15500000000000000       0.39209651061354484        6.0673681202382541E-002
   2050.0000000000000       0.16000000000000000       0.39684069378682557        6.1674402699822217E-002
   2050.0000000000000       0.16500000000000001       0.40149534770619871        6.2661135249891059E-002
   2050.0000000000000       0.17000000000000001       0.40606474536934373        6.3634458799086246E-002
   2050.0000000000000       0.17499999999999999       0.41055284036786266        6.4594914779743620E-002
   2050.0000000000000       0.17999999999999999       0.41496329887077865        6.5543009536314117E-002
   2050.0000000000000       0.18500000000000000       0.41929952764089501        6.6479217377987329E-002
   2050.0000000000000       0.19000000000000000       0.42356469866555685        6.7403983304901674E-002
   2050.0000000000000       0.19500000000000001       0.42776177088571482        6.8317725448545696E-002
   2050.0000000000000       0.20000000000000001       0.43189350942790633        6.9220837261310939E-002
   2050.0000000000000       0.20499999999999999       0.43596250267905762        7.0113689485364020E-002
   2050.0000000000000       0.20999999999999999       0.43997117749089726        7.0996631926918033E-002
   2050.0000000000000       0.21500000000000000       0.44392181275698056        7.1869995058504638E-002
   2050.0000000000000       0.22000000000000000       0.44781655156904049        7.2734091468874565E-002
   2050.0000000000000       0.22500000000000001       0.45165741212918742        7.3589217177614019E-002
   2050.0000000000000       0.23000000000000001       0.45544629756924232        7.4435652829382942E-002
   2050.0000000000000       0.23499999999999999       0.45918500480731156        7.5273664780810309E-002
   2050.0000000000000       0.23999999999999999       0.46287523255387242        7.6103506091471804E-002
   2050.0000000000000       0.24500000000000000       0.46651858856454964        7.6925417428982595E-002
   2050.0000000000000       0.25000000000000000       0.47011659622396540        7.7739627897039809E-002
   2050.0000000000000       0.25500000000000000       0.47367070053413940        7.8546355794204797E-002
   2050.0000000000000       0.26000000000000001       0.47718227357160664        7.9345809310314139E-002
   2050.0000000000000       0.26500000000000001       0.48065261946943527        8.0138187166619038E-002
   2050.0000000000000       0.27000000000000002       0.48408297897346991        8.0923679205069987E-002
   2050.0000000000000       0.27500000000000002       0.48747453361620491        8.1702466931559303E-002
   2050.0000000000000       0.28000000000000003       0.49082840954658380        8.2474724017414194E-002
   2050.0000000000000       0.28499999999999998       0.49414568104958362        8.3240616762968553E-002
   2050.0000000000000       0.28999999999999998       0.49742737378559088        8.4000304526637801E-002
   2050.0000000000000       0.29499999999999998       0.50067446777621882        8.4753940122565291E-002
   2050.0000000000000       0.29999999999999999       0.50388790016028040        8.5501670189590567E-002
   2100.0000000000000        5.0000000000000001E-003  0.11509002304011892        1.3961781516454290E-002
   2100.0000000000000        1.0000000000000000E-002  0.14732040214867215        1.8741818023114806E-002
   2100.0000000000000        1.4999999999999999E-002  0.17021021793195548        2.2264419995671633E-002
   2100.0000000000000        2.0000000000000000E-002  0.18857673598415206        2.5158375555267627E-002
   2100.0000000000000        2.5000000000000001E-002  0.20417705002149314        2.7659722860518106E-002
   2100.0000000000000        2.9999999999999999E-002  0.21787672895684301        2.9886995972348306E-002
   2100.0000000000000        3.5000000000000003E-002  0.23017434845294168        3.1909483859592996E-002
   2100.0000000000000        4.0000000000000001E-002  0.24138669753663247        3.3771742944001475E-002
   2100.0000000000000        4.4999999999999998E-002  0.25172919009968986        3.5504380093576433E-002
   2100.0000000000000        5.0000000000000003E-002  0.26135580065190017        3.7129466021988675E-002
   2100.0000000000000        5.5000000000000000E-002  0.27038088727433390        3.8663520840280234E-002
   2100.0000000000000        5.9999999999999998E-002  0.27889200541362746        4.0119281275901857E-002
   2100.0000000000000        6.5000000000000002E-002  0.28695786670352530        4.1506806221148912E-002
   2100.0000000000000        7.0000000000000007E-002  0.29463351107832847        4.2834199847863581E-002
   2100.0000000000000        7.4999999999999997E-002  0.30196379549552838        4.4108102250754129E-002
   2100.0000000000000        8.0000000000000002E-002  0.30898582183827006        4.5334032754627170E-002
   2100.0000000000000        8.5000000000000006E-002  0.31573067208751632        4.6516636501554388E-002
   2100.0000000000000        8.9999999999999997E-002  0.32222467715658148        4.7659865609062844E-002
   2100.0000000000000        9.5000000000000001E-002  0.32849036342310867        4.8767114902122627E-002
   2100.0000000000000       0.10000000000000001       0.33454717132608836        4.9841325382397113E-002
   2100.0000000000000       0.10500000000000000       0.34041200946553030        5.0885064320610240E-002
   2100.0000000000000       0.11000000000000000       0.34609968783032141        5.1900588106714850E-002
   2100.0000000000000       0.11500000000000000       0.35162326076843409        5.2889892178810141E-002
   2100.0000000000000       0.12000000000000000       0.35699430157610629        5.3854751129357482E-002
   2100.0000000000000       0.12500000000000000       0.36222312459653699        5.4796751246896848E-002
   2100.0000000000000       0.13000000000000000       0.36731896654284230        5.5717317163334265E-002
   2100.0000000000000       0.13500000000000001       0.37229013579888665        5.6617733858515464E-002
   2100.0000000000000       0.14000000000000001       0.37714413632017418        5.7499164971768338E-002
   2100.0000000000000       0.14499999999999999       0.38188777120163342        5.8362668149069832E-002
   2100.0000000000000       0.14999999999999999       0.38652722982976184        5.9209207990708702E-002
   2100.0000000000000       0.15500000000000000       0.39106816167733527        6.0039667041552489E-002
   2100.0000000000000       0.16000000000000000       0.39551573914955468        6.0854855173018252E-002
   2100.0000000000000       0.16500000000000001       0.39987471139489927        6.1655517634687559E-002
   2100.0000000000000       0.17000000000000001       0.40414945061214724        6.2442341998552774E-002
   2100.0000000000000       0.17499999999999999       0.40834399208833716        6.3215964176086284E-002
   2100.0000000000000       0.17999999999999999       0.41246206897001053        6.3976973654720770E-002
   2100.0000000000000       0.18500000000000000       0.41650714258660043        6.4725918073747224E-002
   2100.0000000000000       0.19000000000000000       0.42048242899896310        6.5463307238460972E-002
   2100.0000000000000       0.19500000000000001       0.42439092232929659        6.6189616654401304E-002
   2100.0000000000000       0.20000000000000001       0.42823541533465248        6.6905290649825769E-002
   2100.0000000000000       0.20499999999999999       0.43201851761004090        6.7610745143428991E-002
   2100.0000000000000       0.20999999999999999       0.43574267174503895        6.8306370105235922E-002
   2100.0000000000000       0.21500000000000000       0.43941016770693125        6.8992531751138397E-002
   2100.0000000000000       0.22000000000000000       0.44302315568152445        6.9669574505396986E-002
   2100.0000000000000       0.22500000000000001       0.44658365756810975        7.0337822760330473E-002
   2100.0000000000000       0.23000000000000001       0.45009357729623400        7.0997582458170380E-002
   2100.0000000000000       0.23499999999999999       0.45355471010788262        7.1649142516508668E-002
   2100.0000000000000       0.23999999999999999       0.45696875092850769        7.2292776115786356E-002
   2100.0000000000000       0.24500000000000000       0.46033730193335681        7.2928741864756702E-002
   2100.0000000000000       0.25000000000000000       0.46366187940121262        7.3557284857730859E-002
   2100.0000000000000       0.25500000000000000       0.46694391993548939        7.4178637635608266E-002
   2100.0000000000000       0.26000000000000001       0.47018478612227638        7.4793021061152973E-002
   2100.0000000000000       0.26500000000000001       0.47338577168608242        7.5400645117663367E-002
   2100.0000000000000       0.27000000000000002       0.47654810619646099        7.6001709639051965E-002
   2100.0000000000000       0.27500000000000002       0.47967295937218996        7.6596404978381744E-002
   2100.0000000000000       0.28000000000000003       0.48276144502407314        7.7184912621065999E-002
   2100.0000000000000       0.28499999999999998       0.48581462467258546        7.7767405748215446E-002
   2100.0000000000000       0.28999999999999998       0.48883351087238258        7.8344049754983616E-002
   2100.0000000000000       0.29499999999999998       0.49181907027205002        7.8915002728218137E-002
   2100.0000000000000       0.29999999999999999       0.49477222643428453        7.9480415887243638E-002
   2150.0000000000000        5.0000000000000001E-003  0.12811395625751040        2.1437587032670260E-002
   2150.0000000000000        1.0000000000000000E-002  0.15447197119070824        2.2654729867210410E-002
   2150.0000000000000        1.4999999999999999E-002  0.17539289354102219        2.5102492529615116E-002
   2150.0000000000000        2.0000000000000000E-002  0.19287865676990493        2.7533842881586008E-002
   2150.0000000000000        2.5000000000000001E-002  0.20803830665282558        2.9812154671600311E-002
   2150.0000000000000        2.9999999999999999E-002  0.22151330431318339        3.1932883841611019E-002
   2150.0000000000000        3.5000000000000003E-002  0.23370559437045557        3.3913180675162469E-002
   2150.0000000000000        4.0000000000000001E-002  0.24488401771666762        3.5771891956501864E-002
   2150.0000000000000        4.4999999999999998E-002  0.25523775712324659        3.7525570083577195E-002
   2150.0000000000000        5.0000000000000003E-002  0.26490536931892456        3.9188006702169147E-002
   2150.0000000000000        5.5000000000000000E-002  0.27399163954796862        4.0770561160497307E-002
   2150.0000000000000        5.9999999999999998E-002  0.28257791771855711        4.2282607888060125E-002
   2150.0000000000000        6.5000000000000002E-002  0.29072875114809921        4.3731936439507728E-002
   2150.0000000000000        7.0000000000000007E-002  0.29849630533074661        4.5125074692937632E-002
   2150.0000000000000        7.4999999999999997E-002  0.30592340650803307        4.6467541637533610E-002
   2150.0000000000000        8.0000000000000002E-002  0.31304569402746446        4.7764043424929417E-002
   2150.0000000000000        8.5000000000000006E-002  0.31989317956137536        4.9018625641443048E-002
   2150.0000000000000        8.9999999999999997E-002  0.32649140031207191        5.0234792274050089E-002
   2150.0000000000000        9.5000000000000001E-002  0.33286228763963888        5.1415599384054177E-002
   2150.0000000000000       0.10000000000000001       0.33902483201408135        5.2563729499266437E-002
   2150.0000000000000       0.10500000000000000       0.34499559945747144        5.3681551209285534E-002
   2150.0000000000000       0.11000000000000000       0.35078913788186022        5.4771167315548784E-002
   2150.0000000000000       0.11500000000000000       0.35641830056363016        5.5834454054258562E-002
   2150.0000000000000       0.12000000000000000       0.36189450640349008        5.6873093297316948E-002
   2150.0000000000000       0.12500000000000000       0.36722795136333941        5.7888599183958861E-002
   2150.0000000000000       0.13000000000000000       0.37242778176778374        5.8882340299822360E-002
   2150.0000000000000       0.13500000000000001       0.37750223750925599        5.9855558268952391E-002
   2150.0000000000000       0.14000000000000001       0.38245877127435940        6.0809383434890625E-002
   2150.0000000000000       0.14499999999999999       0.38730414849727518        6.1744848163186788E-002
   2150.0000000000000       0.14999999999999999       0.39204453169627501        6.2662898187562918E-002
   2150.0000000000000       0.15500000000000000       0.39668555206008344        6.3564402337024511E-002
   2150.0000000000000       0.16000000000000000       0.40123237055128597        6.4450160915193330E-002
   2150.0000000000000       0.16500000000000001       0.40568973033419869        6.5320912951452800E-002
   2150.0000000000000       0.17000000000000001       0.41006200197887321        6.6177342502757405E-002
   2150.0000000000000       0.17499999999999999       0.41435322261535990        6.7020084152626988E-002
   2150.0000000000000       0.17999999999999999       0.41856712999411705        6.7849727828031101E-002
   2150.0000000000000       0.18500000000000000       0.42270719223559128        6.8666823034126509E-002
   2150.0000000000000       0.19000000000000000       0.42677663391412890        6.9471882590051284E-002
   2150.0000000000000       0.19500000000000001       0.43077845901070488        7.0265385935360039E-002
   2150.0000000000000       0.20000000000000001       0.43471547117956683        7.1047782065562351E-002
   2150.0000000000000       0.20499999999999999       0.43859029170127117        7.1819492146093677E-002
   2150.0000000000000       0.20999999999999999       0.44240537543527175        7.2580911846517174E-002
   2150.0000000000000       0.21500000000000000       0.44616302503650651        7.3332413430510737E-002
   2150.0000000000000       0.22000000000000000       0.44986540366023836        7.4074347632001020E-002
   2150.0000000000000       0.22500000000000001       0.45351454634607574        7.4807045343461248E-002
   2150.0000000000000       0.23000000000000001       0.45711237024434564        7.5530819138747249E-002
   2150.0000000000000       0.23499999999999999       0.46066068382477887        7.6245964649775663E-002
   2150.0000000000000       0.23999999999999999       0.46416119518797089        7.6952761813753101E-002
   2150.0000000000000       0.24500000000000000       0.46761551958364656        7.7651476005461323E-002
   2150.0000000000000       0.25000000000000000       0.47102518622584816        7.8342359067229250E-002
   2150.0000000000000       0.25500000000000000       0.47439164448335464        7.9025650247620163E-002
   2150.0000000000000       0.26000000000000001       0.47771626951357393        7.9701577058489487E-002
   2150.0000000000000       0.26500000000000001       0.48100036739954449        8.0370356058888495E-002
   2150.0000000000000       0.27000000000000002       0.48424517984230214        8.1032193573272959E-002
   2150.0000000000000       0.27500000000000002       0.48745188845451748        8.1687286350594815E-002
   2150.0000000000000       0.28000000000000003       0.49062161869583365        8.2335822170094747E-002
   2150.0000000000000       0.28499999999999998       0.49375544348559275        8.2977980398949436E-002
   2150.0000000000000       0.28999999999999998       0.49685438652452935        8.3613932506351560E-002
   2150.0000000000000       0.29499999999999998       0.49991942535343270        8.4243842538095387E-002
   2150.0000000000000       0.29999999999999999       0.50295149417366292        8.4867867555300944E-002
   2200.0000000000000        5.0000000000000001E-003  0.13795570082443281        2.8823634146933088E-002
   2200.0000000000000        1.0000000000000000E-002  0.16056371315029647        2.6445375973574475E-002
   2200.0000000000000        1.4999999999999999E-002  0.17992083735157724        2.7796795333350333E-002
   2200.0000000000000        2.0000000000000000E-002  0.19664692675060919        2.9749439816938335E-002
   2200.0000000000000        2.5000000000000001E-002  0.21140933743787313        3.1791922109640346E-002
   2200.0000000000000        2.9999999999999999E-002  0.22467525471800376        3.3795575789206285E-002
   2200.0000000000000        3.5000000000000003E-002  0.23676606351430254        3.5724808047700528E-002
   2200.0000000000000        4.0000000000000001E-002  0.24790889866584687        3.7572371394843110E-002
   2200.0000000000000        4.4999999999999998E-002  0.25826946931775163        3.9340502308501613E-002
   2200.0000000000000        5.0000000000000003E-002  0.26797225137047737        4.1034526794056461E-002
   2200.0000000000000        5.5000000000000000E-002  0.27711315153673488        4.2660505215747005E-002
   2200.0000000000000        5.9999999999999998E-002  0.28576769348958148        4.4224344209413242E-002
   2200.0000000000000        6.5000000000000002E-002  0.29399647507466464        4.5731481495889813E-002
   2200.0000000000000        7.0000000000000007E-002  0.30184891189932617        4.7186802834450745E-002
   2200.0000000000000        7.4999999999999997E-002  0.30936587243369212        4.8594652683462428E-002
   2200.0000000000000        8.0000000000000002E-002  0.31658157597470005        4.9958880023054417E-002
   2200.0000000000000        8.5000000000000006E-002  0.32352498793930090        5.1282894188453186E-002
   2200.0000000000000        8.9999999999999997E-002  0.33022086451011834        5.2569720091589021E-002
   2200.0000000000000        9.5000000000000001E-002  0.33669054763162104        5.3822048679616791E-002
   2200.0000000000000       0.10000000000000001       0.34295257895982656        5.5042281372763700E-002
   2200.0000000000000       0.10500000000000000       0.34902318031261209        5.6232568486971037E-002
   2200.0000000000000       0.11000000000000000       0.35491663418379560        5.7394842156422467E-002
   2200.0000000000000       0.11500000000000000       0.36064558841192601        5.8530844433624898E-002
   2200.0000000000000       0.12000000000000000       0.36622130256153274        5.9642151251895204E-002
   2200.0000000000000       0.12500000000000000       0.37165384899314718        6.0730192877922869E-002
   2200.0000000000000       0.13000000000000000       0.37695227833630474        6.1796271403439185E-002
   2200.0000000000000       0.13500000000000001       0.38212475672416601        6.2841575744532668E-002
   2200.0000000000000       0.14000000000000001       0.38717868042522224        6.3867194543116526E-002
   2200.0000000000000       0.14499999999999999       0.39212077223176195        6.4874127300355744E-002
   2200.0000000000000       0.14999999999999999       0.39695716300962813        6.5863294016851565E-002
   2200.0000000000000       0.15500000000000000       0.40169346109124165        6.6835543568321984E-002
   2200.0000000000000       0.16000000000000000       0.40633481164196655        6.7791661007285411E-002
   2200.0000000000000       0.16500000000000001       0.41088594770450010        6.8732373949655631E-002
   2200.0000000000000       0.17000000000000001       0.41535123429531623        6.9658358179093813E-002
   2200.0000000000000       0.17499999999999999       0.41973470666811846        7.0570242580466708E-002
   2200.0000000000000       0.17999999999999999       0.42404010365475531        7.1468613496012648E-002
   2200.0000000000000       0.18500000000000000       0.42827089683148717        7.2354018583140542E-002
   2200.0000000000000       0.19000000000000000       0.43243031612840865        7.3226970240621955E-002
   2200.0000000000000       0.19500000000000001       0.43652137239507854        7.4087948659825362E-002
   2200.0000000000000       0.20000000000000001       0.44054687735056569        7.4937404549217032E-002
   2200.0000000000000       0.20499999999999999       0.44450946127700314        7.5775761573310202E-002
   2200.0000000000000       0.20999999999999999       0.44841158875914661        7.6603418541338536E-002
   2200.0000000000000       0.21500000000000000       0.45225557272585248        7.7420751375965671E-002
   2200.0000000000000       0.22000000000000000       0.45604358701086400        7.8228114888151734E-002
   2200.0000000000000       0.22500000000000001       0.45977767761829197        7.9025844380755300E-002
   2200.0000000000000       0.23000000000000001       0.46345977285146683        7.9814257100438685E-002
   2200.0000000000000       0.23499999999999999       0.46709169244146342        8.0593653554885208E-002
   2200.0000000000000       0.23999999999999999       0.47067515579277230        8.1364318710150124E-002
   2200.0000000000000       0.24500000000000000       0.47421178944769632        8.2126523081094804E-002
   2200.0000000000000       0.25000000000000000       0.47770313385757823        8.2880523726248545E-002
   2200.0000000000000       0.25500000000000000       0.48115064953750308        8.3626565157056507E-002
   2200.0000000000000       0.26000000000000001       0.48455572267134506        8.4364880170280210E-002
   2200.0000000000000       0.26500000000000001       0.48791967022565474        8.5095690611283553E-002
   2200.0000000000000       0.27000000000000002       0.49124374462369491        8.5819208075040065E-002
   2200.0000000000000       0.27500000000000002       0.49452913802474197        8.6535634550918492E-002
   2200.0000000000000       0.28000000000000003       0.49777698624842359        8.7245163016624716E-002
   2200.0000000000000       0.28499999999999998       0.50098837237922922        8.7947977986082976E-002
   2200.0000000000000       0.28999999999999998       0.50416433008231154        8.8644256015521783E-002
   2200.0000000000000       0.29499999999999998       0.50730584665819178        8.9334166171571666E-002
   2200.0000000000000       0.29999999999999999       0.51041386586092963        9.0017870464782990E-002
   2250.0000000000000        5.0000000000000001E-003  0.14454387210610131        3.4736724802235032E-002
   2250.0000000000000        1.0000000000000000E-002  0.16377135398275380        2.8622785252597604E-002
   2250.0000000000000        1.4999999999999999E-002  0.18154797267995615        2.8816052660112560E-002
   2250.0000000000000        2.0000000000000000E-002  0.19749850257335153        3.0268114412131883E-002
   2250.0000000000000        2.5000000000000001E-002  0.21188077545964520        3.2076453147071284E-002
   2250.0000000000000        2.9999999999999999E-002  0.22498124438594383        3.3980059689411882E-002
   2250.0000000000000        3.5000000000000003E-002  0.23703255295288450        3.5885918455823451E-002
   2250.0000000000000        4.0000000000000001E-002  0.24821417770363086        3.7757782430411384E-002
   2250.0000000000000        4.4999999999999998E-002  0.25866434782108022        3.9581651717590691E-002
   2250.0000000000000        5.0000000000000003E-002  0.26849077525490461        4.1353055584083212E-002
   2250.0000000000000        5.5000000000000000E-002  0.27777866684747188        4.3071797998667498E-002
   2250.0000000000000        5.9999999999999998E-002  0.28659646132291927        4.4739608407698118E-002
   2250.0000000000000        6.5000000000000002E-002  0.29499992150515386        4.6359034117206717E-002
   2250.0000000000000        7.0000000000000007E-002  0.30303507992714490        4.7932901486605790E-002
   2250.0000000000000        7.4999999999999997E-002  0.31074038815096272        4.9464051544477028E-002
   2250.0000000000000        8.0000000000000002E-002  0.31814830857165483        5.0955213024683359E-002
   2250.0000000000000        8.5000000000000006E-002  0.32528651088571325        5.2408945895665936E-002
   2250.0000000000000        8.9999999999999997E-002  0.33217878420163899        5.3827621425735599E-002
   2250.0000000000000        9.5000000000000001E-002  0.33884574164137726        5.5213421054605125E-002
   2250.0000000000000       0.10000000000000001       0.34530537137615880        5.6568344627777468E-002
   2250.0000000000000       0.10500000000000000       0.35157347249484733        5.7894222909414421E-002
   2250.0000000000000       0.11000000000000000       0.35766400341511251        5.9192731636486820E-002
   2250.0000000000000       0.11500000000000000       0.36358936310014900        6.0465405662782350E-002
   2250.0000000000000       0.12000000000000000       0.36936062008413589        6.1713652453299829E-002
   2250.0000000000000       0.12500000000000000       0.37498770054694425        6.2938764585103113E-002
   2250.0000000000000       0.13000000000000000       0.38047954395322126        6.4141931129100077E-002
   2250.0000000000000       0.13500000000000001       0.38584423277362317        6.5324247905385116E-002
   2250.0000000000000       0.14000000000000001       0.39108910132580804        6.6486726665959048E-002
   2250.0000000000000       0.14499999999999999       0.39622082766437217        6.7630303287446264E-002
   2250.0000000000000       0.14999999999999999       0.40124551161063587        6.8755845067037871E-002
   2250.0000000000000       0.15500000000000000       0.40616874137329534        6.9864157215506137E-002
   2250.0000000000000       0.16000000000000000       0.41099565071821997        7.0955988636518932E-002
   2250.0000000000000       0.16500000000000001       0.41573096826310374        7.2032037074379551E-002
   2250.0000000000000       0.17000000000000001       0.42037906017332888        7.3092953704293223E-002
   2250.0000000000000       0.17499999999999999       0.42494396729943917        7.4139347231183858E-002
   2250.0000000000000       0.17999999999999999       0.42942943760932933        7.5171787555413386E-002
   2250.0000000000000       0.18500000000000000       0.43383895461862276        7.6190809056712633E-002
   2250.0000000000000       0.19000000000000000       0.43817576240241113        7.7196913541295986E-002
   2250.0000000000000       0.19500000000000001       0.44244288767424322        7.8190572891507354E-002
   2250.0000000000000       0.20000000000000001       0.44664315933913679        7.9172231452398684E-002
   2250.0000000000000       0.20499999999999999       0.45077922586270347        8.0142308185312927E-002
   2250.0000000000000       0.20999999999999999       0.45485357074532645        8.1101198614771192E-002
   2250.0000000000000       0.21500000000000000       0.45886852634644576        8.2049276591685580E-002
   2250.0000000000000       0.22000000000000000       0.46282628626760008        8.2986895893067084E-002
   2250.0000000000000       0.22500000000000001       0.46672891647254922        8.3914391675927638E-002
   2250.0000000000000       0.23000000000000001       0.47057836529742381        8.4832081800925857E-002
   2250.0000000000000       0.23499999999999999       0.47437647248253700        8.5740268039440334E-002
   2250.0000000000000       0.23999999999999999       0.47812497733952075        8.6639237176133574E-002
   2250.0000000000000       0.24500000000000000       0.48182552615223828        8.7529262017655665E-002
   2250.0000000000000       0.25000000000000000       0.48547967889700705        8.8410602316906894E-002
   2250.0000000000000       0.25500000000000000       0.48908891535665927        8.9283505621204753E-002
   2250.0000000000000       0.26000000000000001       0.49265464069355303        9.0148208051760340E-002
   2250.0000000000000       0.26500000000000001       0.49617819053858087        9.1004935021049671E-002
   2250.0000000000000       0.27000000000000002       0.49966083564627384        9.1853901893941006E-002
   2250.0000000000000       0.27500000000000002       0.50310378616011620        9.2695314597810274E-002
   2250.0000000000000       0.28000000000000003       0.50650819552700133        9.3529370186316491E-002
   2250.0000000000000       0.28499999999999998       0.50987516409526734        9.4356257361020074E-002
   2250.0000000000000       0.28999999999999998       0.51320574242684280        9.5176156954592972E-002
   2250.0000000000000       0.29499999999999998       0.51650093435062616        9.5989242378986359E-002
   2250.0000000000000       0.29999999999999999       0.51976169978124709        9.6795680041583398E-002
   2300.0000000000000        5.0000000000000001E-003  0.15034850509955225        4.0661798774001091E-002
   2300.0000000000000        1.0000000000000000E-002  0.16666299951030414        3.0698482580583313E-002
   2300.0000000000000        1.4999999999999999E-002  0.18284034117546097        2.9645376263437304E-002
   2300.0000000000000        2.0000000000000000E-002  0.19791477873250315        3.0524112027687560E-002
   2300.0000000000000        2.5000000000000001E-002  0.21181431651559418        3.2036227422417254E-002
   2300.0000000000000        2.9999999999999999E-002  0.22465871217198274        3.3785623591725412E-002
   2300.0000000000000        3.5000000000000003E-002  0.23659241620797014        3.5620119135423130E-002
   2300.0000000000000        4.0000000000000001E-002  0.24774527959632753        3.7473278976511593E-002
   2300.0000000000000        4.4999999999999998E-002  0.25822598332834396        3.9314013251982124E-002
   2300.0000000000000        5.0000000000000003E-002  0.26812377542750376        4.1127416914100094E-002
   2300.0000000000000        5.5000000000000000E-002  0.27751184754512348        4.2906546442567577E-002
   2300.0000000000000        5.9999999999999998E-002  0.28645054885219423        4.4648566346768934E-002
   2300.0000000000000        6.5000000000000002E-002  0.29499003701426590        4.6352821065792929E-002
   2300.0000000000000        7.0000000000000007E-002  0.30317236508722750        4.8019821445497532E-002
   2300.0000000000000        7.4999999999999997E-002  0.31103310006695051        4.9650692081008273E-002
   2300.0000000000000        8.0000000000000002E-002  0.31860257593199570        5.1246862081558910E-002
   2300.0000000000000        8.5000000000000006E-002  0.32590686772884930        5.2809889335319569E-002
   2300.0000000000000        8.9999999999999997E-002  0.33296855402776487        5.4341360206385719E-002
   2300.0000000000000        9.5000000000000001E-002  0.33980731857149210        5.5842832847064754E-002
   2300.0000000000000       0.10000000000000001       0.34644042908328204        5.7315806153821473E-002
   2300.0000000000000       0.10500000000000000       0.35288312156480700        5.8761703956729902E-002
   2300.0000000000000       0.11000000000000000       0.35914891129979487        6.0181868287017999E-002
   2300.0000000000000       0.11500000000000000       0.36524984654654319        6.1577558023338259E-002
   2300.0000000000000       0.12000000000000000       0.37119671704762119        6.2949950666421325E-002
   2300.0000000000000       0.12500000000000000       0.37699922663178931        6.4300145862606614E-002
   2300.0000000000000       0.13000000000000000       0.38266613705779268        6.5629169828213860E-002
   2300.0000000000000       0.13500000000000001       0.38820538865510135        6.6937980155124185E-002
   2300.0000000000000       0.14000000000000001       0.39362420211122545        6.8227470682785354E-002
   2300.0000000000000       0.14499999999999999       0.39892916483695523        6.9498476250438063E-002
   2300.0000000000000       0.14999999999999999       0.40412630463599925        7.0751777224282122E-002
   2300.0000000000000       0.15500000000000000       0.40922115286039201        7.1988103745153062E-002
   2300.0000000000000       0.16000000000000000       0.41421879880844020        7.3208139674003248E-002
   2300.0000000000000       0.16500000000000001       0.41912393678892013        7.4412526231974460E-002
   2300.0000000000000       0.17000000000000001       0.42394090701224180        7.5601865343502425E-002
   2300.0000000000000       0.17499999999999999       0.42867373126027397        7.6776722697521130E-002
   2300.0000000000000       0.17999999999999999       0.43332614411938608        7.7937630545259984E-002
   2300.0000000000000       0.18500000000000000       0.43790162042681763        7.9085090254525536E-002
   2300.0000000000000       0.19000000000000000       0.44240339947173618        8.0219574640503236E-002
   2300.0000000000000       0.19500000000000001       0.44683450640390149        8.1341530092503125E-002
   2300.0000000000000       0.20000000000000001       0.45119777123055582        8.2451378515029983E-002
   2300.0000000000000       0.20499999999999999       0.45549584572277063        8.3549519100294747E-002
   2300.0000000000000       0.20999999999999999       0.45973121850345949        8.4636329947928357E-002
   2300.0000000000000       0.21500000000000000       0.46390622854863328        8.5712169546305575E-002
   2300.0000000000000       0.22000000000000000       0.46802307729962944        8.6777378128567700E-002
   2300.0000000000000       0.22500000000000001       0.47208383955576300        8.7832278915200040E-002
   2300.0000000000000       0.23000000000000001       0.47609047329309467        8.8877179253865096E-002
   2300.0000000000000       0.23499999999999999       0.48004482853500585        8.9912371666140065E-002
   2300.0000000000000       0.23999999999999999       0.48394865538334708        9.0938134809842669E-002
   2300.0000000000000       0.24500000000000000       0.48780361130457028        9.1954734364761967E-002
   2300.0000000000000       0.25000000000000000       0.49161126775302644        9.2962423848823181E-002
   2300.0000000000000       0.25500000000000000       0.49537311620316793        9.3961445371011074E-002
   2300.0000000000000       0.26000000000000001       0.49909057365344578        9.4952030326744222E-002
   2300.0000000000000       0.26500000000000001       0.50276498765699940        9.5934400040822737E-002
   2300.0000000000000       0.27000000000000002       0.50639764092760997        9.6908766362568080E-002
   2300.0000000000000       0.27500000000000002       0.50998975556365544        9.7875332217315092E-002
   2300.0000000000000       0.28000000000000003       0.51354249692784215        9.8834292118012923E-002
   2300.0000000000000       0.28499999999999998       0.51705697721617416        9.9785832640327657E-002
   2300.0000000000000       0.28999999999999998       0.52053425874585946       0.10073013286431139     
   2300.0000000000000       0.29499999999999998       0.52397535698857567       0.10166736478541423     
   2300.0000000000000       0.29999999999999999       0.52738124337264403       0.10259769369735304     
   2350.0000000000000        5.0000000000000001E-003  0.15375788312771191        4.4477430969071620E-002
   2350.0000000000000        1.0000000000000000E-002  0.16804947575910292        3.1732828303163464E-002
   2350.0000000000000        1.4999999999999999E-002  0.18283946191598269        2.9644806021883890E-002
   2350.0000000000000        2.0000000000000000E-002  0.19697827684524585        2.9950458416986580E-002
   2350.0000000000000        2.5000000000000001E-002  0.21022447382667708        3.1085168213179248E-002
   2350.0000000000000        2.9999999999999999E-002  0.22259439400045727        3.2560852669299915E-002
   2350.0000000000000        3.5000000000000003E-002  0.23417150207710413        3.4184423199217023E-002
   2350.0000000000000        4.0000000000000001E-002  0.24504869039946325        3.5868208537819947E-002
   2350.0000000000000        4.4999999999999998E-002  0.25531134699086655        3.7568866127002921E-002
   2350.0000000000000        5.0000000000000003E-002  0.26503345823441282        3.9263855539769320E-002
   2350.0000000000000        5.5000000000000000E-002  0.27427785712356995        4.0941187517635896E-002
   2350.0000000000000        5.9999999999999998E-002  0.28309763926345266        4.2594534346701254E-002
   2350.0000000000000        6.5000000000000002E-002  0.29153774225861095        4.4220731453626261E-002
   2350.0000000000000        7.0000000000000007E-002  0.29963637140662441        4.5818430705902989E-002
   2350.0000000000000        7.4999999999999997E-002  0.30742619710273167        4.7387343357072835E-002
   2350.0000000000000        8.0000000000000002E-002  0.31493533182808103        4.8927800186772376E-002
   2350.0000000000000        8.5000000000000006E-002  0.32218811855166757        5.0440489339898302E-002
   2350.0000000000000        8.9999999999999997E-002  0.32920576535508977        5.1926297110529041E-002
   2350.0000000000000        9.5000000000000001E-002  0.33600685721738627        5.3386210041168350E-002
   2350.0000000000000       0.10000000000000001       0.34260777044467972        5.4821254385120533E-002
   2350.0000000000000       0.10500000000000000       0.34902301005113096        5.6232458760924933E-002
   2350.0000000000000       0.11000000000000000       0.35526548603460145        5.7620831412116588E-002
   2350.0000000000000       0.11500000000000000       0.36134674099595815        5.8987346762101413E-002
   2350.0000000000000       0.12000000000000000       0.36727713881744323        6.0332937922831488E-002
   2350.0000000000000       0.12500000000000000       0.37306602199987532        6.1658493024133662E-002
   2350.0000000000000       0.13000000000000000       0.37872184362703448        6.2964853985626096E-002
   2350.0000000000000       0.13500000000000001       0.38425227866731620        6.4252816832706575E-002
   2350.0000000000000       0.14000000000000001       0.38966431834980614        6.5523132966925066E-002
   2350.0000000000000       0.14499999999999999       0.39496435059669149        6.6776511002337099E-002
   2350.0000000000000       0.14999999999999999       0.40015822890490543        6.8013618911955287E-002
   2350.0000000000000       0.15500000000000000       0.40525133160813837        6.9235086316389888E-002
   2350.0000000000000       0.16000000000000000       0.41024861308638816        7.0441506805539067E-002
   2350.0000000000000       0.16500000000000001       0.41515464820177389        7.1633440223627068E-002
   2350.0000000000000       0.17000000000000001       0.41997367100947552        7.2811414874402833E-002
   2350.0000000000000       0.17499999999999999       0.42470960860849977        7.3975929621132946E-002
   2350.0000000000000       0.17999999999999999       0.42936611084864079        7.5127455867955231E-002
   2350.0000000000000       0.18500000000000000       0.43394657648991003        7.6266439417081930E-002
   2350.0000000000000       0.19000000000000000       0.43845417631300149        7.7393302201534689E-002
   2350.0000000000000       0.19500000000000001       0.44289187359946852        7.8508443896415120E-002
   2350.0000000000000       0.20000000000000001       0.44726244233466378        7.9612243413759679E-002
   2350.0000000000000       0.20499999999999999       0.45156848343235206        8.0705060287209418E-002
   2350.0000000000000       0.20999999999999999       0.45581243923503179        8.1787235953314635E-002
   2350.0000000000000       0.21500000000000000       0.45999660650666108        8.2859094936496291E-002
   2350.0000000000000       0.22000000000000000       0.46412314810328670        8.3920945944627581E-002
   2350.0000000000000       0.22500000000000001       0.46819410348090429        8.4973082881978523E-002
   2350.0000000000000       0.23000000000000001       0.47221139817785002        8.6015785785945598E-002
   2350.0000000000000       0.23499999999999999       0.47617685239040641        8.7049321693609710E-002
   2350.0000000000000       0.23999999999999999       0.48009218874452764        8.8073945443765594E-002
   2350.0000000000000       0.24500000000000000       0.48395903935316043        8.9089900419653686E-002
   2350.0000000000000       0.25000000000000000       0.48777895223718482        9.0097419237227652E-002
   2350.0000000000000       0.25500000000000000       0.49155339717818780        9.1096724383401259E-002
   2350.0000000000000       0.26000000000000001       0.49528377106286531        9.2088028808355385E-002
   2350.0000000000000       0.26500000000000001       0.49897140277159646        9.3071536475642064E-002
   2350.0000000000000       0.27000000000000002       0.50261755765747584        9.4047442873506512E-002
   2350.0000000000000       0.27500000000000002       0.50622344165666588        9.5015935490551109E-002
   2350.0000000000000       0.28000000000000003       0.50979020506623240        9.5977194258599144E-002
   2350.0000000000000       0.28499999999999998       0.51331894602152717        9.6931391965365210E-002
   2350.0000000000000       0.28999999999999998       0.51681071370161613        9.7878694639316158E-002
   2350.0000000000000       0.29499999999999998       0.52026651128812451        9.8819261908897033E-002
   2350.0000000000000       0.29999999999999999       0.52368729870013953        9.9753247338111875E-002
   2400.0000000000000        5.0000000000000001E-003  0.15704625660592414        4.8406143639253815E-002
   2400.0000000000000        1.0000000000000000E-002  0.16956847718470489        3.2895812217228051E-002
   2400.0000000000000        1.4999999999999999E-002  0.18304827138327456        2.9780460068960332E-002
   2400.0000000000000        2.0000000000000000E-002  0.19626217081506619        2.9517293316266877E-002
   2400.0000000000000        2.5000000000000001E-002  0.20884468535963505        3.0277069434754656E-002
   2400.0000000000000        2.9999999999999999E-002  0.22072442328773237        3.1480414513024413E-002
   2400.0000000000000        3.5000000000000003E-002  0.23192906114146705        3.2893703191763518E-002
   2400.0000000000000        4.0000000000000001E-002  0.24251611576899818        3.4408247839217469E-002
   2400.0000000000000        4.4999999999999998E-002  0.25254801455236930        3.5968593398127698E-002
   2400.0000000000000        5.0000000000000003E-002  0.26208339549100634        3.7544658334700734E-002
   2400.0000000000000        5.5000000000000000E-002  0.27117452595905528        3.9119473668535763E-002
   2400.0000000000000        5.9999999999999998E-002  0.27986702734138674        4.0683267198382993E-002
   2400.0000000000000        6.5000000000000002E-002  0.28820041802269436        4.2230400763984891E-002
   2400.0000000000000        7.0000000000000007E-002  0.29620888648680477        4.3757694113256966E-002
   2400.0000000000000        7.4999999999999997E-002  0.30392206665527194        4.5263465890106033E-002
   2400.0000000000000        8.0000000000000002E-002  0.31136573494189146        4.6746964792023303E-002
   2400.0000000000000        8.5000000000000006E-002  0.31856240861974700        4.8208022119898351E-002
   2400.0000000000000        8.9999999999999997E-002  0.32553184866065199        4.9646834453910854E-002
   2400.0000000000000        9.5000000000000001E-002  0.33229147833349743        5.1063825121954974E-002
   2400.0000000000000       0.10000000000000001       0.33885673055996096        5.2459554597221299E-002
   2400.0000000000000       0.10500000000000000       0.34524133622690228        5.3834661938488897E-002
   2400.0000000000000       0.11000000000000000       0.35145756402826867        5.5189826285690684E-002
   2400.0000000000000       0.11500000000000000       0.35751642066096789        5.6525741510693894E-002
   2400.0000000000000       0.12000000000000000       0.36342781860162837        5.7843099605695628E-002
   2400.0000000000000       0.12500000000000000       0.36920071732801341        5.9142579932878019E-002
   2400.0000000000000       0.13000000000000000       0.37484324272439529        6.0424842434761379E-002
   2400.0000000000000       0.13500000000000001       0.38036278849883309        6.1690523533362858E-002
   2400.0000000000000       0.14000000000000001       0.38576610270824635        6.2940233857654529E-002
   2400.0000000000000       0.14499999999999999       0.39105936190147933        6.4174557211777075E-002
   2400.0000000000000       0.14999999999999999       0.39624823492239530        6.5394050379845275E-002
   2400.0000000000000       0.15500000000000000       0.40133793804045303        6.6599243487727652E-002
   2400.0000000000000       0.16000000000000000       0.40633328277585390        6.7790640727601645E-002
   2400.0000000000000       0.16500000000000001       0.41123871754476476        6.8968721310156827E-002
   2400.0000000000000       0.17000000000000001       0.41605836405515223        7.0133940550471591E-002
   2400.0000000000000       0.17499999999999999       0.42079604922580366        7.1286731022423416E-002
   2400.0000000000000       0.17999999999999999       0.42545533327263879        7.2427503736799681E-002
   2400.0000000000000       0.18500000000000000       0.43003953450149390        7.3556649312619543E-002
   2400.0000000000000       0.19000000000000000       0.43455175126053169        7.4674539121335148E-002
   2400.0000000000000       0.19500000000000001       0.43899488143459975        7.5781526390771792E-002
   2400.0000000000000       0.20000000000000001       0.44337163980531408        7.6877947260751797E-002
   2400.0000000000000       0.20499999999999999       0.44768457355205998        7.7964121785928334E-002
   2400.0000000000000       0.20999999999999999       0.45193607612863468        7.9040354883861713E-002
   2400.0000000000000       0.21500000000000000       0.45612839971641417        8.0106937228100139E-002
   2400.0000000000000       0.22000000000000000       0.46026366642653405        8.1164146087206318E-002
   2400.0000000000000       0.22500000000000001       0.46434387839965957        8.2212246111448742E-002
   2400.0000000000000       0.23000000000000001       0.46837092693171500        8.3251490069371645E-002
   2400.0000000000000       0.23499999999999999       0.47234660073681001        8.4282119536745900E-002
   2400.0000000000000       0.23999999999999999       0.47627259344403133        8.5304365540550944E-002
   2400.0000000000000       0.24500000000000000       0.48015051041233692        8.6318449160682056E-002
   2400.0000000000000       0.25000000000000000       0.48398187493714978        8.7324582092052239E-002
   2400.0000000000000       0.25500000000000000       0.48776813391312246        8.8322967169687308E-002
   2400.0000000000000       0.26000000000000001       0.49151066300968149        8.9313798859308915E-002
   2400.0000000000000       0.26500000000000001       0.49521077140918374        9.0297263715780507E-002
   2400.0000000000000       0.27000000000000002       0.49886970615164522        9.1273540811658102E-002
   2400.0000000000000       0.27500000000000002       0.50248865612491600        9.2242802137953300E-002
   2400.0000000000000       0.28000000000000003       0.50606875573474719        9.3205212979079674E-002
   2400.0000000000000       0.28499999999999998       0.50961108828533475        9.4160932263819025E-002
   2400.0000000000000       0.28999999999999998       0.51311668909755970        9.5110112894019133E-002
   2400.0000000000000       0.29499999999999998       0.51658654838918261        9.6052902052607178E-002
   2400.0000000000000       0.29999999999999999       0.52002161393866786        9.6989441492391790E-002
   2450.0000000000000        5.0000000000000001E-003  0.15527496898653090        4.6258967411605539E-002
   2450.0000000000000        1.0000000000000000E-002  0.16959432453816933        3.2915874061974139E-002
   2450.0000000000000        1.4999999999999999E-002  0.18410637681924727        3.0475034071696806E-002
   2450.0000000000000        2.0000000000000000E-002  0.19784621592269971        3.0481836627298805E-002
   2450.0000000000000        2.5000000000000001E-002  0.21065106640612077        3.1338252354825812E-002
   2450.0000000000000        2.9999999999999999E-002  0.22256954998668524        3.2546318487423467E-002
   2450.0000000000000        3.5000000000000003E-002  0.23369858151254552        3.3909110295703156E-002
   2450.0000000000000        4.0000000000000001E-002  0.24413660707901935        3.5337169610575356E-002
   2450.0000000000000        4.4999999999999998E-002  0.25397110988105115        3.6786196608598672E-002
   2450.0000000000000        5.0000000000000003E-002  0.26327660915489970        3.8233075377698912E-002
   2450.0000000000000        5.5000000000000000E-002  0.27211576015418343        3.9665435483827838E-002
   2450.0000000000000        5.9999999999999998E-002  0.28054116832088144        4.1076675643025584E-002
   2450.0000000000000        6.5000000000000002E-002  0.28859715984845385        4.2463421869648701E-002
   2450.0000000000000        7.0000000000000007E-002  0.29632130007936192        4.3824157486989382E-002
   2450.0000000000000        7.4999999999999997E-002  0.30374563523498754        4.5158452832664946E-002
   2450.0000000000000        8.0000000000000002E-002  0.31089768942950913        4.6466517464147636E-002
   2450.0000000000000        8.5000000000000006E-002  0.31780126076521586        4.7748933007224076E-002
   2450.0000000000000        8.9999999999999997E-002  0.32447705742405958        4.9006490656988422E-002
   2450.0000000000000        9.5000000000000001E-002  0.33094320786636977        5.0240091025875823E-002
   2450.0000000000000       0.10000000000000001       0.33721567228789828        5.1450682001981586E-002
   2450.0000000000000       0.10500000000000000       0.34330857651622931        5.2639220219917765E-002
   2450.0000000000000       0.11000000000000000       0.34923448474167168        5.3806647419420740E-002
   2450.0000000000000       0.11500000000000000       0.35500462375532288        5.4953876294808794E-002
   2450.0000000000000       0.12000000000000000       0.36062906851033705        5.6081782437953795E-002
   2450.0000000000000       0.12500000000000000       0.36611689664079827        5.7191200204410514E-002
   2450.0000000000000       0.13000000000000000       0.37147631790670815        5.8282921099275478E-002
   2450.0000000000000       0.13500000000000001       0.37671478325824231        5.9357693766533999E-002
   2450.0000000000000       0.14000000000000001       0.38183907723198912        6.0416224979524230E-002
   2450.0000000000000       0.14499999999999999       0.38685539663433416        6.1459181234835729E-002
   2450.0000000000000       0.14999999999999999       0.39176941787854491        6.2487190686824678E-002
   2450.0000000000000       0.15500000000000000       0.39658635488209837        6.3500845249550367E-002
   2450.0000000000000       0.16000000000000000       0.40131100906915651        6.4500702752894212E-002
   2450.0000000000000       0.16500000000000001       0.40594781273711195        6.5487289079921823E-002
   2450.0000000000000       0.17000000000000001       0.41050086681865799        6.6461100239708623E-002
   2450.0000000000000       0.17499999999999999       0.41497397388888979        6.7422604348157597E-002
   2450.0000000000000       0.17999999999999999       0.41937066712059634        6.8372243501643726E-002
   2450.0000000000000       0.18500000000000000       0.42369423577256765        6.9310435536536041E-002
   2450.0000000000000       0.19000000000000000       0.42794774769956501        7.0237575673070624E-002
   2450.0000000000000       0.19500000000000001       0.43213406929404030        7.1154038045555271E-002
   2450.0000000000000       0.20000000000000001       0.43625588320521708        7.2060177123082492E-002
   2450.0000000000000       0.20499999999999999       0.44031570412798782        7.2956329026229422E-002
   2450.0000000000000       0.20999999999999999       0.44431589291006018        7.3842812745916406E-002
   2450.0000000000000       0.21500000000000000       0.44825866918917678        7.4719931270882403E-002
   2450.0000000000000       0.22000000000000000       0.45214612274165727        7.5587972630245207E-002
   2450.0000000000000       0.22500000000000001       0.45598022369789154        7.6447210857459563E-002
   2450.0000000000000       0.23000000000000001       0.45976283175883681        7.7297906881708928E-002
   2450.0000000000000       0.23499999999999999       0.46349570452937011        7.8140309352441206E-002
   2450.0000000000000       0.23999999999999999       0.46718050506890241        7.8974655402387489E-002
   2450.0000000000000       0.24500000000000000       0.47081880874654192        7.9801171354029851E-002
   2450.0000000000000       0.25000000000000000       0.47441210947689710        8.0620073374112436E-002
   2450.0000000000000       0.25500000000000000       0.47796182540302434        8.1431568080424857E-002
   2450.0000000000000       0.26000000000000001       0.48146930408480709        8.2235853104748041E-002
   2450.0000000000000       0.26500000000000001       0.48493582724396928        8.3033117615525689E-002
   2450.0000000000000       0.27000000000000002       0.48836261511081963        8.3823542803526829E-002
   2450.0000000000000       0.27500000000000002       0.49175083041253037        8.4607302333483222E-002
   2450.0000000000000       0.28000000000000003       0.49510158203816701        8.5384562764430405E-002
   2450.0000000000000       0.28499999999999998       0.49841592841169252        8.6155483941245711E-002
   2450.0000000000000       0.28999999999999998       0.50169488060068712        8.6920219359660197E-002
   2450.0000000000000       0.29499999999999998       0.50493940518547920        8.7678916506824467E-002
   2450.0000000000000       0.29999999999999999       0.50815042691072054        8.8431717179330127E-002
   2500.0000000000000        5.0000000000000001E-003  0.15336838021310242        4.4028455707650752E-002
   2500.0000000000000        1.0000000000000000E-002  0.16919288230137755        3.2605321712864198E-002
   2500.0000000000000        1.4999999999999999E-002  0.18436754711865508        3.0648327926352397E-002
   2500.0000000000000        2.0000000000000000E-002  0.19830926770834856        3.0768206492309737E-002
   2500.0000000000000        2.5000000000000001E-002  0.21106863910471893        3.1587478921843319E-002
   2500.0000000000000        2.9999999999999999E-002  0.22280385546888831        3.2683584903699638E-002
   2500.0000000000000        3.5000000000000003E-002  0.23366997809293927        3.3892512189717998E-002
   2500.0000000000000        4.0000000000000001E-002  0.24379787275388798        3.5141459127301641E-002
   2500.0000000000000        4.4999999999999998E-002  0.25329395918918046        3.6395437962045633E-002
   2500.0000000000000        5.0000000000000003E-002  0.26224426433212222        3.7636924062931024E-002
   2500.0000000000000        5.5000000000000000E-002  0.27071866657865196        3.8857088225025260E-002
   2500.0000000000000        5.9999999999999998E-002  0.27877442293753263        4.0051665971027647E-002
   2500.0000000000000        6.5000000000000002E-002  0.28645891406509005        4.1218875749556502E-002
   2500.0000000000000        7.0000000000000007E-002  0.29381173858300819        4.2358314065023966E-002
   2500.0000000000000        7.4999999999999997E-002  0.30086630674030468        4.3470345322388741E-002
   2500.0000000000000        8.0000000000000002E-002  0.30765105884885852        4.4555754618366056E-002
   2500.0000000000000        8.5000000000000006E-002  0.31419040428318623        4.5615545888880726E-002
   2500.0000000000000        8.9999999999999997E-002  0.32050545187992630        4.6650823013624790E-002
   2500.0000000000000        9.5000000000000001E-002  0.32661458359945911        4.7662719497748696E-002
   2500.0000000000000       0.10000000000000001       0.33253390942418087        4.8652357179472576E-002
   2500.0000000000000       0.10500000000000000       0.33827763143747774        4.9620822544657647E-002
   2500.0000000000000       0.11000000000000000       0.34385833779873892        5.0569153827998467E-002
   2500.0000000000000       0.11500000000000000       0.34928724210239687        5.1498334750749143E-002
   2500.0000000000000       0.12000000000000000       0.35457437980501205        5.2409292331390953E-002
   2500.0000000000000       0.12500000000000000       0.35972877061466352        5.3302897167105713E-002
   2500.0000000000000       0.13000000000000000       0.36475855367358595        5.4179965176587311E-002
   2500.0000000000000       0.13500000000000001       0.36967110082562216        5.5041260165371336E-002
   2500.0000000000000       0.14000000000000001       0.37447311210157402        5.5887496809452618E-002
   2500.0000000000000       0.14499999999999999       0.37917069667625436        5.6719343802865384E-002
   2500.0000000000000       0.14999999999999999       0.38376944187813755        5.7537427011365161E-002
   2500.0000000000000       0.15500000000000000       0.38827447231344353        5.8342332536703061E-002
   2500.0000000000000       0.16000000000000000       0.39269050076302398        5.9134609636330097E-002
   2500.0000000000000       0.16500000000000001       0.39702187219452617        5.9914773469418495E-002
   2500.0000000000000       0.17000000000000001       0.40127260198324460        6.0683307656774710E-002
   2500.0000000000000       0.17499999999999999       0.40544640923739639        6.1440666652759962E-002
   2500.0000000000000       0.17999999999999999       0.40954674596567625        6.2187277933830359E-002
   2500.0000000000000       0.18500000000000000       0.41357682269807949        6.2923544012136443E-002
   2500.0000000000000       0.19000000000000000       0.41753963106845771        6.3649844284708351E-002
   2500.0000000000000       0.19500000000000001       0.42143796378396015        6.4366536729702939E-002
   2500.0000000000000       0.20000000000000001       0.42527443233846102        6.5073959461413838E-002
   2500.0000000000000       0.20499999999999999       0.42905148277120725        6.5772432155513968E-002
   2500.0000000000000       0.20999999999999999       0.43277140972583933        6.6462257355497392E-002
   2500.0000000000000       0.21500000000000000       0.43643636902675587        6.7143721670631346E-002
   2500.0000000000000       0.22000000000000000       0.44004838895801718        6.7817096875001204E-002
   2500.0000000000000       0.22500000000000001       0.44360938040342573        6.8482640916478835E-002
   2500.0000000000000       0.23000000000000001       0.44712114598414293        6.9140598843705103E-002
   2500.0000000000000       0.23499999999999999       0.45058538831143613        6.9791203658467721E-002
   2500.0000000000000       0.23999999999999999       0.45400371745628515        7.0434677100185375E-002
   2500.0000000000000       0.24500000000000000       0.45737765772412298        7.1071230368589491E-002
   2500.0000000000000       0.25000000000000000       0.46070865381153064        7.1701064790122726E-002
   2500.0000000000000       0.25500000000000000       0.46399807641192420        7.2324372433049511E-002
   2500.0000000000000       0.26000000000000001       0.46724722732889495        7.2941336675799176E-002
   2500.0000000000000       0.26500000000000001       0.47045734414866325        7.3552132732630005E-002
   2500.0000000000000       0.27000000000000002       0.47362960451690511        7.4156928140313078E-002
   2500.0000000000000       0.27500000000000002       0.47676513005984933        7.4755883209182292E-002
   2500.0000000000000       0.28000000000000003       0.47986498998490013        7.5349151441579970E-002
   2500.0000000000000       0.28499999999999998       0.48293020439200440        7.5936879920440764E-002
   2500.0000000000000       0.28999999999999998       0.48596174732347408        7.6519209670501812E-002
   2500.0000000000000       0.29499999999999998       0.48896054957690033        7.7096275994391131E-002
   2500.0000000000000       0.29999999999999999       0.49192750130312213        7.7668208785643636E-002
   2550.0000000000000        5.0000000000000001E-003  0.15181186428372245        4.2268125058159009E-002
   2550.0000000000000        1.0000000000000000E-002  0.16674754337576944        3.0760820205673153E-002
   2550.0000000000000        1.4999999999999999E-002  0.18141485658065917        2.8731630594281334E-002
   2550.0000000000000        2.0000000000000000E-002  0.19506409735722788        2.8803118282166029E-002
   2550.0000000000000        2.5000000000000001E-002  0.20765236906216036        2.9591548105633688E-002
   2550.0000000000000        2.9999999999999999E-002  0.21928902926291211        3.0669486128016888E-002
   2550.0000000000000        3.5000000000000003E-002  0.23010247716470442        3.1869647938677199E-002
   2550.0000000000000        4.0000000000000001E-002  0.24020815026171577        3.3117008404493706E-002
   2550.0000000000000        4.4999999999999998E-002  0.24970304471247531        3.4375020959974349E-002
   2550.0000000000000        5.0000000000000003E-002  0.25866715607640195        3.5625033592816449E-002
   2550.0000000000000        5.5000000000000000E-002  0.26716634609564410        3.6857378949493369E-002
   2550.0000000000000        5.9999999999999998E-002  0.27525510521024948        3.8067154449700671E-002
   2550.0000000000000        6.5000000000000002E-002  0.28297885308323512        3.9252082725357386E-002
   2550.0000000000000        7.0000000000000007E-002  0.29037576377085450        4.0411368188648052E-002
   2550.0000000000000        7.4999999999999997E-002  0.29747819048884050        4.1545060412428579E-002
   2550.0000000000000        8.0000000000000002E-002  0.30431377468114695        4.2653688307545498E-002
   2550.0000000000000        8.5000000000000006E-002  0.31090631221129206        4.3738044889041969E-002
   2550.0000000000000        8.9999999999999997E-002  0.31727643408699785        4.4799058572430599E-002
   2550.0000000000000        9.5000000000000001E-002  0.32344214548157263        4.5837715540285678E-002
   2550.0000000000000       0.10000000000000001       0.32941925599936556        4.6855012908750146E-002
   2550.0000000000000       0.10500000000000000       0.33522172592783545        4.7851930785659989E-002
   2550.0000000000000       0.11000000000000000       0.34086194710497225        4.8829416060502652E-002
   2550.0000000000000       0.11500000000000000       0.34635097250126318        4.9788373536484291E-002
   2550.0000000000000       0.12000000000000000       0.35169870525804309        5.0729661669200982E-002
   2550.0000000000000       0.12500000000000000       0.35691405542606908        5.1654091184635355E-002
   2550.0000000000000       0.13000000000000000       0.36200507077902055        5.2562425474681512E-002
   2550.0000000000000       0.13500000000000001       0.36697904666873127        5.3455382062411003E-002
   2550.0000000000000       0.14000000000000001       0.37184261882092018        5.4333634680745750E-002
   2550.0000000000000       0.14499999999999999       0.37660184215403353        5.5197815670429931E-002
   2550.0000000000000       0.14999999999999999       0.38126225807557357        5.6048518508768581E-002
   2550.0000000000000       0.15500000000000000       0.38582895222322233        5.6886300349758501E-002
   2550.0000000000000       0.16000000000000000       0.39030660423780472        5.7711684501726722E-002
   2550.0000000000000       0.16500000000000001       0.39469953085623372        5.8525162798552972E-002
   2550.0000000000000       0.17000000000000001       0.39901172337610458        5.9327197840253088E-002
   2550.0000000000000       0.17499999999999999       0.40324688035533568        6.0118225091574391E-002
   2550.0000000000000       0.17999999999999999       0.40740843625946488        6.0898654835569610E-002
   2550.0000000000000       0.18500000000000000       0.41149958664773906        6.1668873984379147E-002
   2550.0000000000000       0.19000000000000000       0.41552331039074819        6.2429247752673098E-002
   2550.0000000000000       0.19500000000000001       0.41948238933223275        6.3180121201057510E-002
   2550.0000000000000       0.20000000000000001       0.42337942574213044        6.3921820657702327E-002
   2550.0000000000000       0.20499999999999999       0.42721685785400182        6.4654655026800192E-002
   2550.0000000000000       0.20999999999999999       0.43099697373543072        6.5378916992439723E-002
   2550.0000000000000       0.21500000000000000       0.43472192370302509        6.6094884126206760E-002
   2550.0000000000000       0.22000000000000000       0.43839373146283744        6.6802819906416677E-002
   2550.0000000000000       0.22500000000000001       0.44201430413124437        6.7502974656389478E-002
   2550.0000000000000       0.23000000000000001       0.44558544126967092        6.8195586408656542E-002
   2550.0000000000000       0.23499999999999999       0.44910884304828647        6.8880881701456564E-002
   2550.0000000000000       0.23999999999999999       0.45258611763834705        6.9559076313359017E-002
   2550.0000000000000       0.24500000000000000       0.45601878791974038        7.0230375941357753E-002
   2550.0000000000000       0.25000000000000000       0.45940829757911050        7.0894976827310802E-002
   2550.0000000000000       0.25500000000000000       0.46275601666438776        7.1553066337168084E-002
   2550.0000000000000       0.26000000000000001       0.46606324665335663        7.2204823497027906E-002
   2550.0000000000000       0.26500000000000001       0.46933122508685465        7.2850419489695950E-002
   2550.0000000000000       0.27000000000000002       0.47256112981111964        7.3490018115083586E-002
   2550.0000000000000       0.27500000000000002       0.47575408286855425        7.4123776217478385E-002
   2550.0000000000000       0.28000000000000003       0.47891115407162288        7.4751844082440566E-002
   2550.0000000000000       0.28499999999999998       0.48203336429063814        7.5374365805828014E-002
   2550.0000000000000       0.28999999999999998       0.48512168848274834        7.5991479637224996E-002
   2550.0000000000000       0.29499999999999998       0.48817705848642379        7.6603318299843501E-002
   2550.0000000000000       0.29999999999999999       0.49120036560310415        7.7210009288778983E-002
   2600.0000000000000        5.0000000000000001E-003  0.15036136387154472        4.0675711193824612E-002
   2600.0000000000000        1.0000000000000000E-002  0.16441753761154296        2.9077207310549684E-002
   2600.0000000000000        1.4999999999999999E-002  0.17856039858519271        2.6965561106444214E-002
   2600.0000000000000        2.0000000000000000E-002  0.19189807103206477        2.6978175471019314E-002
   2600.0000000000000        2.5000000000000001E-002  0.20429864262822076        2.7725670004307153E-002
   2600.0000000000000        2.9999999999999999E-002  0.21582285548112415        2.8775880161083022E-002
   2600.0000000000000        3.5000000000000003E-002  0.22657194617844559        2.9958263065955622E-002
   2600.0000000000000        4.0000000000000001E-002  0.23664542045088474        3.1195543778192336E-002
   2600.0000000000000        4.4999999999999998E-002  0.24613045932122041        3.2449579159577122E-002
   2600.0000000000000        5.0000000000000003E-002  0.25510073915670700        3.3700550682227326E-002
   2600.0000000000000        5.5000000000000000E-002  0.26361789492638849        3.4937915918013505E-002
   2600.0000000000000        5.9999999999999998E-002  0.27173349559864945        3.6156100590715098E-002
   2600.0000000000000        6.5000000000000002E-002  0.27949088384236292        3.7352301417735448E-002
   2600.0000000000000        7.0000000000000007E-002  0.28692672075591169        3.8525303909391920E-002
   2600.0000000000000        7.4999999999999997E-002  0.29407223398926502        3.9674818954923245E-002
   2600.0000000000000        8.0000000000000002E-002  0.30095421209928064        4.0801098035309742E-002
   2600.0000000000000        8.5000000000000006E-002  0.30759579419912686        4.1904704278283071E-002
   2600.0000000000000        8.9999999999999997E-002  0.31401709836325736        4.2986373651407686E-002
   2600.0000000000000        9.5000000000000001E-002  0.32023572410632950        4.4046929756422860E-002
   2600.0000000000000       0.10000000000000001       0.32626715662689793        4.5087231233107178E-002
   2600.0000000000000       0.10500000000000000       0.33212509420349456        4.6108139371132596E-002
   2600.0000000000000       0.11000000000000000       0.33782171518130960        4.7110498426417513E-002
   2600.0000000000000       0.11500000000000000       0.34336789718852684        4.8095124008578675E-002
   2600.0000000000000       0.12000000000000000       0.34877339833232968        4.9062796628475812E-002
   2600.0000000000000       0.12500000000000000       0.35404700793298016        5.0014258550337351E-002
   2600.0000000000000       0.13000000000000000       0.35919667268941119        5.0950212751722963E-002
   2600.0000000000000       0.13500000000000001       0.36422960290027090        5.1871323212373782E-002
   2600.0000000000000       0.14000000000000001       0.36915236239161092        5.2778216021677822E-002
   2600.0000000000000       0.14499999999999999       0.37397094505282125        5.3671480969330040E-002
   2600.0000000000000       0.14999999999999999       0.37869084030131006        5.4551673398706466E-002
   2600.0000000000000       0.15500000000000000       0.38331708934315351        5.5419316178648856E-002
   2600.0000000000000       0.16000000000000000       0.38785433374118167        5.6274901700156629E-002
   2600.0000000000000       0.16500000000000001       0.39230685752104244        5.7118893838505873E-002
   2600.0000000000000       0.17000000000000001       0.39667862382261876        5.7951729844142617E-002
   2600.0000000000000       0.17499999999999999       0.40097330692586325        5.8773822141003254E-002
   2600.0000000000000       0.17999999999999999       0.40519432033683606        5.9585560021133008E-002
   2600.0000000000000       0.18500000000000000       0.40934484150398004        6.0387311231239069E-002
   2600.0000000000000       0.19000000000000000       0.41342783364066188        6.1179423451226053E-002
   2600.0000000000000       0.19500000000000001       0.41744606505327753        6.1962225667569634E-002
   2600.0000000000000       0.20000000000000001       0.42140212631128965        6.2736029446099198E-002
   2600.0000000000000       0.20499999999999999       0.42529844554371021        6.3501130109735376E-002
   2600.0000000000000       0.20999999999999999       0.42913730210361978        6.4257807827201252E-002
   2600.0000000000000       0.21500000000000000       0.43292083880664151        6.5006328618870915E-002
   2600.0000000000000       0.22000000000000000       0.43665107291951061        6.5746945285843836E-002
   2600.0000000000000       0.22500000000000001       0.44032990604992767        6.6479898268122936E-002
   2600.0000000000000       0.23000000000000001       0.44395913306789342        6.7205416437479071E-002
   2600.0000000000000       0.23499999999999999       0.44754045017101018        6.7923717830249239E-002
   2600.0000000000000       0.23999999999999999       0.45107546219121641        6.8635010324953921E-002
   2600.0000000000000       0.24500000000000000       0.45456568922766433        6.9339492269259298E-002
   2600.0000000000000       0.25000000000000000       0.45801257267956896        7.0037353060457969E-002
   2600.0000000000000       0.25500000000000000       0.46141748074354288        7.0728773683300508E-002
   2600.0000000000000       0.26000000000000001       0.46478171343194641        7.1413927208693398E-002
   2600.0000000000000       0.26500000000000001       0.46810650716190422        7.2092979256478562E-002
   2600.0000000000000       0.27000000000000002       0.47139303895871071        7.2766088425234618E-002
   2600.0000000000000       0.27500000000000002       0.47464243031220565        7.3433406691781958E-002
   2600.0000000000000       0.28000000000000003       0.47785575072025532        7.4095079782843520E-002
   2600.0000000000000       0.28499999999999998       0.48103402094959224        7.4751247521094397E-002
   2600.0000000000000       0.28999999999999998       0.48417821604089412        7.5402044147641484E-002
   2600.0000000000000       0.29499999999999998       0.48728926808202649        7.6047598622793616E-002
   2600.0000000000000       0.29999999999999999       0.49036806877079009        7.6688034906821967E-002
   2650.0000000000000        5.0000000000000001E-003  0.15125015545516296        4.1646014724392263E-002
   2650.0000000000000        1.0000000000000000E-002  0.16431144347543228        2.9002229018175656E-002
   2650.0000000000000        1.4999999999999999E-002  0.17783541523455471        2.6530283332368031E-002
   2650.0000000000000        2.0000000000000000E-002  0.19080406972010705        2.6368211463593708E-002
   2650.0000000000000        2.5000000000000001E-002  0.20298756326021630        2.7020777783936117E-002
   2650.0000000000000        2.9999999999999999E-002  0.21438867358616406        2.8018586921758144E-002
   2650.0000000000000        3.5000000000000003E-002  0.22507493694395769        2.9174313007468665E-002
   2650.0000000000000        4.0000000000000001E-002  0.23512568488041968        3.0401879751246398E-002
   2650.0000000000000        4.4999999999999998E-002  0.24461555170985547        3.1658029356669115E-002
   2650.0000000000000        5.0000000000000003E-002  0.25361011545447248        3.2919741523581805E-002
   2650.0000000000000        5.5000000000000000E-002  0.26216560587613685        3.4174353250871183E-002
   2650.0000000000000        5.9999999999999998E-002  0.27032987646912465        3.5414822327173953E-002
   2650.0000000000000        6.5000000000000002E-002  0.27814364957372667        3.6637292561746228E-002
   2650.0000000000000        7.0000000000000007E-002  0.28564169661633165        3.7839771899414801E-002
   2650.0000000000000        7.4999999999999997E-002  0.29285385575944817        3.9021382858532891E-002
   2650.0000000000000        8.0000000000000002E-002  0.29980587638980682        4.0181922446282166E-002
   2650.0000000000000        8.5000000000000006E-002  0.30652010883261610        4.1321596496377351E-002
   2650.0000000000000        8.9999999999999997E-002  0.31301606459441983        4.2440855763494267E-002
   2650.0000000000000        9.5000000000000001E-002  0.31931087139635034        4.3540293123417360E-002
   2650.0000000000000       0.10000000000000001       0.32541964378118232        4.4620578368384144E-002
   2650.0000000000000       0.10500000000000000       0.33135578626393086        4.5682416605755921E-002
   2650.0000000000000       0.11000000000000000       0.33713124257733512        4.6726521724743848E-002
   2650.0000000000000       0.11500000000000000       0.34275670172744371        4.7753599612036471E-002
   2650.0000000000000       0.12000000000000000       0.34824176930399203        4.8764337739612765E-002
   2650.0000000000000       0.12500000000000000       0.35359511070355559        4.9759398946755358E-002
   2650.0000000000000       0.13000000000000000       0.35882457152829145        5.0739417992276603E-002
   2650.0000000000000       0.13500000000000001       0.36393727933629666        5.1704999935299888E-002
   2650.0000000000000       0.14000000000000001       0.36893973007248371        5.2656719716114360E-002
   2650.0000000000000       0.14499999999999999       0.37383786184686824        5.3595122514650033E-002
   2650.0000000000000       0.14999999999999999       0.37863711820792495        5.4520724601225395E-002
   2650.0000000000000       0.15500000000000000       0.38334250264961783        5.5434014486365743E-002
   2650.0000000000000       0.16000000000000000       0.38795862576693124        5.6335454238941436E-002
   2650.0000000000000       0.16500000000000001       0.39248974621716742        5.7225480884495826E-002
   2650.0000000000000       0.17000000000000001       0.39693980643835597        5.8104507824874717E-002
   2650.0000000000000       0.17499999999999999       0.40131246391064640        5.8972926240403248E-002
   2650.0000000000000       0.17999999999999999       0.40561111861293375        5.9831106449752466E-002
   2650.0000000000000       0.18500000000000000       0.40983893721851755        6.0679399212217676E-002
   2650.0000000000000       0.19000000000000000       0.41399887448517386        6.1518136963723394E-002
   2650.0000000000000       0.19500000000000001       0.41809369222258069        6.2347634982377019E-002
   2650.0000000000000       0.20000000000000001       0.42212597616042558        6.3168192482438559E-002
   2650.0000000000000       0.20499999999999999       0.42609815099126341        6.3980093637606261E-002
   2650.0000000000000       0.20999999999999999       0.43001249382129980        6.4783608535826487E-002
   2650.0000000000000       0.21500000000000000       0.43387114622820372        6.5578994068653057E-002
   2650.0000000000000       0.22000000000000000       0.43767612509654669        6.6366494758645173E-002
   2650.0000000000000       0.22500000000000001       0.44142933237752674        6.7146343528520266E-002
   2650.0000000000000       0.23000000000000001       0.44513256389945882        6.7918762415838510E-002
   2650.0000000000000       0.23499999999999999       0.44878751733844985        6.8683963236949197E-002
   2650.0000000000000       0.23999999999999999       0.45239579944419450        6.9442148203809742E-002
   2650.0000000000000       0.24500000000000000       0.45595893260349413        7.0193510497121039E-002
   2650.0000000000000       0.25000000000000000       0.45947836081357479        7.0938234799037228E-002
   2650.0000000000000       0.25500000000000000       0.46295545512825248        7.1676497788501242E-002
   2650.0000000000000       0.26000000000000001       0.46639151863224604        7.2408468602054812E-002
   2650.0000000000000       0.26500000000000001       0.46978779099225454        7.3134309262765998E-002
   2650.0000000000000       0.27000000000000002       0.47314545262764524        7.3854175079720780E-002
   2650.0000000000000       0.27500000000000002       0.47646562853860130        7.4568215020340001E-002
   2650.0000000000000       0.28000000000000003       0.47974939182523102        7.5276572057602312E-002
   2650.0000000000000       0.28499999999999998       0.48299776692736368        7.5979383494091293E-002
   2650.0000000000000       0.28999999999999998       0.48621173261145534        7.6676781264628860E-002
   2650.0000000000000       0.29499999999999998       0.48939222472814281        7.7368892219115637E-002
   2650.0000000000000       0.29999999999999999       0.49254013876145136        7.8055838387065521E-002
   2700.0000000000000        5.0000000000000001E-003  0.15217668561218586        4.2675892603539649E-002
   2700.0000000000000        1.0000000000000000E-002  0.16426867113957680        2.8972042227432018E-002
   2700.0000000000000        1.4999999999999999E-002  0.17715347595256228        2.6125679047293144E-002
   2700.0000000000000        2.0000000000000000E-002  0.18972375299595276        2.5776085654908749E-002
   2700.0000000000000        2.5000000000000001E-002  0.20166240986839584        2.6322063716289295E-002
   2700.0000000000000        2.9999999999999999E-002  0.21291638490843542        2.7256821748005963E-002
   2700.0000000000000        3.5000000000000003E-002  0.22351937563855750        2.8376105630759371E-002
   2700.0000000000000        4.0000000000000001E-002  0.23352993687661280        2.9584919390901729E-002
   2700.0000000000000        4.4999999999999998E-002  0.24300956145276070        3.0834795100522387E-002
   2700.0000000000000        5.0000000000000003E-002  0.25201524226798494        3.2099433140009168E-002
   2700.0000000000000        5.5000000000000000E-002  0.26059742631445704        3.3363986243513631E-002
   2700.0000000000000        5.9999999999999998E-002  0.26879996274799417        3.4619891328273020E-002
   2700.0000000000000        6.5000000000000002E-002  0.27666073219803339        3.5862194795214214E-002
   2700.0000000000000        7.0000000000000007E-002  0.28421244535303319        3.7088089220700407E-002
   2700.0000000000000        7.4999999999999997E-002  0.29148341724931126        3.8296076330932904E-002
   2700.0000000000000        8.0000000000000002E-002  0.29849825245717859        3.9485470612954869E-002
   2700.0000000000000        8.5000000000000006E-002  0.30527842799436455        4.0656096155136351E-002
   2700.0000000000000        8.9999999999999997E-002  0.31184278039543190        4.1808097031543291E-002
   2700.0000000000000        9.5000000000000001E-002  0.31820790961460804        4.2941816423128928E-002
   2700.0000000000000       0.10000000000000001       0.32438851326127371        4.4057718416105500E-002
   2700.0000000000000       0.10500000000000000       0.33039766345416322        4.5156336873067374E-002
   2700.0000000000000       0.11000000000000000       0.33624703677137507        4.6238241793341871E-002
   2700.0000000000000       0.11500000000000000       0.34194710595493755        4.7304017145314133E-002
   2700.0000000000000       0.12000000000000000       0.34750730041473848        4.8354246318943611E-002
   2700.0000000000000       0.12500000000000000       0.35293614122139305        4.9389502690847971E-002
   2700.0000000000000       0.13000000000000000       0.35824135517089140        5.0410343645182251E-002
   2700.0000000000000       0.13500000000000001       0.36342997161299206        5.1417306941621638E-002
   2700.0000000000000       0.14000000000000001       0.36850840502322746        5.2410908680349221E-002
   2700.0000000000000       0.14499999999999999       0.37348252573074997        5.3391642351861272E-002
   2700.0000000000000       0.14999999999999999       0.37835772076178603        5.4359978619208306E-002
   2700.0000000000000       0.15500000000000000       0.38313894639725765        5.5316365588829380E-002
   2700.0000000000000       0.16000000000000000       0.38783077375399544        5.6261229400565611E-002
   2700.0000000000000       0.16500000000000001       0.39243742846676660        5.7194975018918466E-002
   2700.0000000000000       0.17000000000000001       0.39696282536115635        5.8117987143475963E-002
   2700.0000000000000       0.17499999999999999       0.40141059885585606        5.9030631181566214E-002
   2700.0000000000000       0.17999999999999999       0.40578412970979766        5.9933254243894882E-002
   2700.0000000000000       0.18500000000000000       0.41008656862911014        6.0826186136432807E-002
   2700.0000000000000       0.19000000000000000       0.41432085716654826        6.1709740330678164E-002
   2700.0000000000000       0.19500000000000001       0.41848974627829943        6.2584214900693810E-002
   2700.0000000000000       0.20000000000000001       0.42259581284710873        6.3449893419762163E-002
   2700.0000000000000       0.20499999999999999       0.42664147443423567        6.4307045812629443E-002
   2700.0000000000000       0.20999999999999999       0.43062900248409897        6.5155929161502715E-002
   2700.0000000000000       0.21500000000000000       0.43456053417315527        6.5996788465483139E-002
   2700.0000000000000       0.22000000000000000       0.43843808306744853        6.6829857354150438E-002
   2700.0000000000000       0.22500000000000001       0.44226354873044793        6.7655358756702810E-002
   2700.0000000000000       0.23000000000000001       0.44603872540351153        6.8473505528492989E-002
   2700.0000000000000       0.23499999999999999       0.44976530986497060        6.9284501037060353E-002
   2700.0000000000000       0.23999999999999999       0.45344490855993580        7.0088539709894926E-002
   2700.0000000000000       0.24500000000000000       0.45707904408106870        7.0885807546211280E-002
   2700.0000000000000       0.25000000000000000       0.46066916107042455        7.1676482594997842E-002
   2700.0000000000000       0.25500000000000000       0.46421663160376442        7.2460735401545934E-002
   2700.0000000000000       0.26000000000000001       0.46772276011125014        7.3238729424581706E-002
   2700.0000000000000       0.26500000000000001       0.47118878788196911        7.4010621426019871E-002
   2700.0000000000000       0.27000000000000002       0.47461589719414826        7.4776561835249764E-002
   2700.0000000000000       0.27500000000000002       0.47800521510806387        7.5536695089747544E-002
   2700.0000000000000       0.28000000000000003       0.48135781695443991        7.6291159953694856E-002
   2700.0000000000000       0.28499999999999998       0.48467472954744872        7.7040089816169680E-002
   2700.0000000000000       0.28999999999999998       0.48795693414821939        7.7783612970367344E-002
   2700.0000000000000       0.29499999999999998       0.49120536920194557        7.8521852875204703E-002
   2700.0000000000000       0.29999999999999999       0.49442093286921651        7.9254928400561239E-002
   2750.0000000000000        5.0000000000000001E-003  0.15411152649936000        4.4888037493666696E-002
   2750.0000000000000        1.0000000000000000E-002  0.16780045498667825        3.1545155326592619E-002
   2750.0000000000000        1.4999999999999999E-002  0.18167320613098886        2.8895645274453846E-002
   2750.0000000000000        2.0000000000000000E-002  0.19482553446694764        2.8662472001495302E-002
   2750.0000000000000        2.5000000000000001E-002  0.20709817431725111        2.9276907912966339E-002
   2750.0000000000000        2.9999999999999999E-002  0.21853213844980027        3.0248242174377320E-002
   2750.0000000000000        3.5000000000000003E-002  0.22921606483832402        3.1381398861872627E-002
   2750.0000000000000        4.0000000000000001E-002  0.23924148501243436        3.2587129052550283E-002
   2750.0000000000000        4.4999999999999998E-002  0.24869043709563887        3.3820806735158297E-002
   2750.0000000000000        5.0000000000000003E-002  0.25763319482023767        3.5058828981848963E-002
   2750.0000000000000        5.5000000000000000E-002  0.26612908297617416        3.6288314294369239E-002
   2750.0000000000000        5.9999999999999998E-002  0.27422806383142245        3.7502176459528830E-002
   2750.0000000000000        6.5000000000000002E-002  0.28197233803757438        3.8696599156364898E-002
   2750.0000000000000        7.0000000000000007E-002  0.28939773905578009        3.9869668915299611E-002
   2750.0000000000000        7.4999999999999997E-002  0.29653488430646130        4.1020602473589428E-002
   2750.0000000000000        8.0000000000000002E-002  0.30341010548199476        4.2149294788639914E-002
   2750.0000000000000        8.5000000000000006E-002  0.31004619497765068        4.3256047317550041E-002
   2750.0000000000000        8.9999999999999997E-002  0.31646300454811593        4.4341401173412273E-002
   2750.0000000000000        9.5000000000000001E-002  0.32267792693648728        4.5406033071096523E-002
   2750.0000000000000       0.10000000000000001       0.32870628526204920        4.6450689775238981E-002
   2750.0000000000000       0.10500000000000000       0.33456164967093421        4.7476146630680331E-002
   2750.0000000000000       0.11000000000000000       0.34025609644303229        4.8483181401688120E-002
   2750.0000000000000       0.11500000000000000       0.34580042135683497        4.9472557967553323E-002
   2750.0000000000000       0.12000000000000000       0.35120431648971873        5.0445016423891174E-002
   2750.0000000000000       0.12500000000000000       0.35647651761467630        5.1401267371526789E-002
   2750.0000000000000       0.13000000000000000       0.36162492780722433        5.2341988948253246E-002
   2750.0000000000000       0.13500000000000001       0.36665672168697361        5.3267825652199570E-002
   2750.0000000000000       0.14000000000000001       0.37157843380110600        5.4179388325033280E-002
   2750.0000000000000       0.14499999999999999       0.37639603394630317        5.5077254872748761E-002
   2750.0000000000000       0.14999999999999999       0.38111499167214602        5.5961971440744357E-002
   2750.0000000000000       0.15500000000000000       0.38574033177550432        5.6834053852919689E-002
   2750.0000000000000       0.16000000000000000       0.39027668225401974        5.7693989187306303E-002
   2750.0000000000000       0.16500000000000001       0.39472831591634749        5.8542237403374928E-002
   2750.0000000000000       0.17000000000000001       0.39909918663141530        5.9379232965251084E-002
   2750.0000000000000       0.17499999999999999       0.40339296102642497        6.0205386424968539E-002
   2750.0000000000000       0.17999999999999999       0.40761304630438666        6.1021085943510606E-002
   2750.0000000000000       0.18500000000000000       0.41176261473951592        6.1826698736698660E-002
   2750.0000000000000       0.19000000000000000       0.41584462531732835        6.2622572439314975E-002
   2750.0000000000000       0.19500000000000001       0.41986184291146472        6.3409036385108586E-002
   2750.0000000000000       0.20000000000000001       0.42381685532784102        6.4186402803161721E-002
   2750.0000000000000       0.20499999999999999       0.42771208849602271        6.4954967932924490E-002
   2750.0000000000000       0.20999999999999999       0.43154982004571446        6.5715013061364985E-002
   2750.0000000000000       0.21500000000000000       0.43533219147129165        6.6466805486340291E-002
   2750.0000000000000       0.22000000000000000       0.43906121905809420        6.7210599410627556E-002
   2750.0000000000000       0.22500000000000001       0.44273880371969893        6.7946636771161750E-002
   2750.0000000000000       0.23000000000000001       0.44636673987475778        6.8675148007985964E-002
   2750.0000000000000       0.23499999999999999       0.44994672347456321        6.9396352777284981E-002
   2750.0000000000000       0.23999999999999999       0.45348035927771901        7.0110460612673620E-002
   2750.0000000000000       0.24500000000000000       0.45696916745572630        7.0817671538680516E-002
   2750.0000000000000       0.25000000000000000       0.46041458960256509        7.1518176640119571E-002
   2750.0000000000000       0.25500000000000000       0.46381799421216674        7.2212158590787140E-002
   2750.0000000000000       0.26000000000000001       0.46718068167978655        7.2899792144672085E-002
   2750.0000000000000       0.26500000000000001       0.47050388887649414        7.3581244592622982E-002
   2750.0000000000000       0.27000000000000002       0.47378879334013912        7.4256676187187565E-002
   2750.0000000000000       0.27500000000000002       0.47703651712106876        7.4926240538119804E-002
   2750.0000000000000       0.28000000000000003       0.48024813031647051        7.5590084980847946E-002
   2750.0000000000000       0.28499999999999998       0.48342465432337778        7.6248350920008312E-002
   2750.0000000000000       0.28999999999999998       0.48656706483703038        7.6901174149974522E-002
   2750.0000000000000       0.29499999999999998       0.48967629461835882        7.7548685154151323E-002
   2750.0000000000000       0.29999999999999999       0.49275323605179772        7.8191009384655480E-002
   2800.0000000000000        5.0000000000000001E-003  0.15636780096945091        4.7575070894271862E-002
   2800.0000000000000        1.0000000000000000E-002  0.17163277354424661        3.4527172650327530E-002
   2800.0000000000000        1.4999999999999999E-002  0.18637942285561454        3.2008161163238742E-002
   2800.0000000000000        2.0000000000000000E-002  0.19999874339461707        3.1830188175863763E-002
   2800.0000000000000        2.5000000000000001E-002  0.21250658490554888        3.2457098480746266E-002
   2800.0000000000000        2.9999999999999999E-002  0.22403784084296879        3.3413686475202840E-002
   2800.0000000000000        3.5000000000000003E-002  0.23473295722740312        3.4513449697410832E-002
   2800.0000000000000        4.0000000000000001E-002  0.24471350137778083        3.5672361997667192E-002
   2800.0000000000000        4.4999999999999998E-002  0.25407978896410693        3.6849203097970365E-002
   2800.0000000000000        5.0000000000000003E-002  0.26291370379360735        3.8022706122027662E-002
   2800.0000000000000        5.5000000000000000E-002  0.27128222272144836        3.9181655779768600E-002
   2800.0000000000000        5.9999999999999998E-002  0.27924051264581345        4.0320191866740053E-002
   2800.0000000000000        6.5000000000000002E-002  0.28683441043729746        4.1435423346106670E-002
   2800.0000000000000        7.0000000000000007E-002  0.29410234887157038        4.2526149937423673E-002
   2800.0000000000000        7.4999999999999997E-002  0.30107684026557607        4.3592147937834565E-002
   2800.0000000000000        8.0000000000000002E-002  0.30778562112567237        4.4633758035532621E-002
   2800.0000000000000        8.5000000000000006E-002  0.31425254047815171        4.5651641420000305E-002
   2800.0000000000000        8.9999999999999997E-002  0.32049825471999988        4.6646632855575576E-002
   2800.0000000000000        9.5000000000000001E-002  0.32654077585010594        4.7619651172386618E-002
   2800.0000000000000       0.10000000000000001       0.33239590785104484        4.8571644527136228E-002
   2800.0000000000000       0.10500000000000000       0.33807759706699020        4.9503557099669152E-002
   2800.0000000000000       0.11000000000000000       0.34359821589067330        5.0416309187093680E-002
   2800.0000000000000       0.11500000000000000       0.34896879429247457        5.1310785751471445E-002
   2800.0000000000000       0.12000000000000000       0.35419921021420181        5.2187830328365777E-002
   2800.0000000000000       0.12500000000000000       0.35929834725629528        5.3048242334346525E-002
   2800.0000000000000       0.13000000000000000       0.36427422615694405        5.3892776514890849E-002
   2800.0000000000000       0.13500000000000001       0.36913411511400518        5.4722143718520848E-002
   2800.0000000000000       0.14000000000000001       0.37388462290637331        5.5537012467648958E-002
   2800.0000000000000       0.14499999999999999       0.37853177793772730        5.6338010981009504E-002
   2800.0000000000000       0.14999999999999999       0.38308109568541643        5.7125729423179575E-002
   2800.0000000000000       0.15500000000000000       0.38753763654196771        5.7900722236185247E-002
   2800.0000000000000       0.16000000000000000       0.39190605565072306        5.8663510460870635E-002
   2800.0000000000000       0.16500000000000001       0.39619064603419346        5.9414583990721158E-002
   2800.0000000000000       0.17000000000000001       0.40039537607438891        6.0154403724124089E-002
   2800.0000000000000       0.17499999999999999       0.40452392221407185        6.0883403596497701E-002
   2800.0000000000000       0.17999999999999999       0.40857969759561313        6.1601992483895432E-002
   2800.0000000000000       0.18500000000000000       0.41256587723159172        6.2310555976315601E-002
   2800.0000000000000       0.19000000000000000       0.41648542020209839        6.3009458023160200E-002
   2800.0000000000000       0.19500000000000001       0.42034108929301350        6.3699042455883037E-002
   2800.0000000000000       0.20000000000000001       0.42413546842352662        6.4379634394362201E-002
   2800.0000000000000       0.20499999999999999       0.42787097815693059        6.5051541544300109E-002
   2800.0000000000000       0.20999999999999999       0.43154988954393658        6.5715055393234592E-002
   2800.0000000000000       0.21500000000000000       0.43517433651060816        6.6370452312708592E-002
   2800.0000000000000       0.22000000000000000       0.43874632697207788        6.7017994573914941E-002
   2800.0000000000000       0.22500000000000001       0.44226775282732445        6.7657931283775369E-002
   2800.0000000000000       0.23000000000000001       0.44574039896856360        6.8290499247994560E-002
   2800.0000000000000       0.23499999999999999       0.44916595142048843        6.8915923767177936E-002
   2800.0000000000000       0.23999999999999999       0.45254600470910389        6.9534419371646089E-002
   2800.0000000000000       0.24500000000000000       0.45588206854674523        7.0146190500127187E-002
   2800.0000000000000       0.25000000000000000       0.45917557390867370        7.0751432127083000E-002
   2800.0000000000000       0.25500000000000000       0.46242787856707013        7.1350330343015717E-002
   2800.0000000000000       0.26000000000000001       0.46564027214004250        7.1943062891723697E-002
   2800.0000000000000       0.26500000000000001       0.46881398070621783        7.2529799668127906E-002
   2800.0000000000000       0.27000000000000002       0.47195017102940295        7.3110703179962724E-002
   2800.0000000000000       0.27500000000000002       0.47504995443255027        7.3685928976334872E-002
   2800.0000000000000       0.28000000000000003       0.47811439035570541        7.4255626045881595E-002
   2800.0000000000000       0.28499999999999998       0.48114448962865558        7.4819937187013977E-002
   2800.0000000000000       0.28999999999999998       0.48414121748555339        7.5378999352511286E-002
   2800.0000000000000       0.29499999999999998       0.48710549634577160        7.5932943970524858E-002
   2800.0000000000000       0.29999999999999999       0.49003820838261830        7.6481897243872290E-002
   2850.0000000000000        5.0000000000000001E-003  0.16450124315712025        5.8272931555319228E-002
   2850.0000000000000        1.0000000000000000E-002  0.17995037206065478        4.1722577457964496E-002
   2850.0000000000000        1.4999999999999999E-002  0.19458380106774215        3.8027310082287408E-002
   2850.0000000000000        2.0000000000000000E-002  0.20798636949811281        3.7227993970187494E-002
   2850.0000000000000        2.5000000000000001E-002  0.22024129994210287        3.7446839754777327E-002
   2850.0000000000000        2.9999999999999999E-002  0.23150860499093803        3.8098460891048763E-002
   2850.0000000000000        3.5000000000000003E-002  0.24193875048503710        3.8950570494437405E-002
   2850.0000000000000        4.0000000000000001E-002  0.25165743304517507        3.9896903672761518E-002
   2850.0000000000000        4.4999999999999998E-002  0.26076662733665057        4.0884214694058750E-002
   2850.0000000000000        5.0000000000000003E-002  0.26934878614998098        4.1884199576891989E-002
   2850.0000000000000        5.5000000000000000E-002  0.27747096141737171        4.2881266154143886E-002
   2850.0000000000000        5.9999999999999998E-002  0.28518817244149530        4.3866695907856808E-002
   2850.0000000000000        6.5000000000000002E-002  0.29254601389355184        4.4835654840259594E-002
   2850.0000000000000        7.0000000000000007E-002  0.29958264350233843        4.5785576667429093E-002
   2850.0000000000000        7.4999999999999997E-002  0.30633029551484181        4.6715249209517973E-002
   2850.0000000000000        8.0000000000000002E-002  0.31281643935022824        4.7624279707685367E-002
   2850.0000000000000        8.5000000000000006E-002  0.31906467396320815        4.8512772993820140E-002
   2850.0000000000000        8.9999999999999997E-002  0.32509542469218033        4.9381133440253099E-002
   2850.0000000000000        9.5000000000000001E-002  0.33092649147400893        5.0229941013132308E-002
   2850.0000000000000       0.10000000000000001       0.33657348424894373        5.1059872785124041E-002
   2850.0000000000000       0.10500000000000000       0.34205017195309373        5.1871652909931058E-002
   2850.0000000000000       0.11000000000000000       0.34736876469847355        5.2666020719265891E-002
   2850.0000000000000       0.11500000000000000       0.35254014381923932        5.3443710516596452E-002
   2850.0000000000000       0.12000000000000000       0.35757405087603572        5.4205438999440775E-002
   2850.0000000000000       0.12500000000000000       0.36247924407570487        5.4951897693034844E-002
   2850.0000000000000       0.13000000000000000       0.36726362861177175        5.5683748688562129E-002
   2850.0000000000000       0.13500000000000001       0.37193436597254043        5.6401622560014381E-002
   2850.0000000000000       0.14000000000000001       0.37649796616422165        5.7106117709984874E-002
   2850.0000000000000       0.14499999999999999       0.38096036596078725        5.7797800641596432E-002
   2850.0000000000000       0.14999999999999999       0.38532699565176270        5.8477206817677659E-002
   2850.0000000000000       0.15500000000000000       0.38960283626442255        5.9144841878196013E-002
   2850.0000000000000       0.16000000000000000       0.39379246885180619        5.9801183061268040E-002
   2850.0000000000000       0.16500000000000001       0.39790011713611445        6.0446680723657421E-002
   2850.0000000000000       0.17000000000000001       0.40192968455878886        6.1081759891306167E-002
   2850.0000000000000       0.17499999999999999       0.40588478659926575        6.1706821794237282E-002
   2850.0000000000000       0.17999999999999999       0.40976877907304377        6.2322245356547595E-002
   2850.0000000000000       0.18500000000000000       0.41358478299796958        6.2928388623482850E-002
   2850.0000000000000       0.19000000000000000       0.41733570651917551        6.3525590115321370E-002
   2850.0000000000000       0.19500000000000001       0.42102426430302320        6.4114170103072854E-002
   2850.0000000000000       0.20000000000000001       0.42465299474493595        6.4694431804557154E-002
   2850.0000000000000       0.20499999999999999       0.42822427528222118        6.5266662501795039E-002
   2850.0000000000000       0.20999999999999999       0.43174033605858814        6.5831134582167383E-002
   2850.0000000000000       0.21500000000000000       0.43520327215025589        6.6388106506744371E-002
   2850.0000000000000       0.22000000000000000       0.43861505453289046        6.6937823709722302E-002
   2850.0000000000000       0.22500000000000001       0.44197753994298455        6.7480519433169836E-002
   2850.0000000000000       0.23000000000000001       0.44529247976576708        6.8016415501349917E-002
   2850.0000000000000       0.23499999999999999       0.44856152806360378        6.8545723038831941E-002
   2850.0000000000000       0.23999999999999999       0.45178624884351121        6.9068643136466934E-002
   2850.0000000000000       0.24500000000000000       0.45496812264939068        6.9585367469109025E-002
   2850.0000000000000       0.25000000000000000       0.45810855255350763        7.0096078868749245E-002
   2850.0000000000000       0.25500000000000000       0.46120886961227020        7.0600951856492539E-002
   2850.0000000000000       0.26000000000000001       0.46427033784324939        7.1100153136574640E-002
   2850.0000000000000       0.26500000000000001       0.46729415877340674        7.1593842055381399E-002
   2850.0000000000000       0.27000000000000002       0.47028147560248568        7.2082171028209602E-002
   2850.0000000000000       0.27500000000000002       0.47323337702032542        7.2565285936293814E-002
   2850.0000000000000       0.28000000000000003       0.47615090071235139        7.3043326496421715E-002
   2850.0000000000000       0.28499999999999998       0.47903503658358731        7.3516426605274965E-002
   2850.0000000000000       0.28999999999999998       0.48188672972811886        7.3984714660453685E-002
   2850.0000000000000       0.29499999999999998       0.48470688316796928        7.4448313859985668E-002
   2850.0000000000000       0.29999999999999999       0.48749636038273653        7.4907342481968495E-002
   2900.0000000000000        5.0000000000000001E-003  0.17195823764030291        6.9579623032528265E-002
   2900.0000000000000        1.0000000000000000E-002  0.18767796577380302        4.9364334211399692E-002
   2900.0000000000000        1.4999999999999999E-002  0.20223569066556185        4.4371088723206643E-002
   2900.0000000000000        2.0000000000000000E-002  0.21543275591333139        4.2852591107679555E-002
   2900.0000000000000        2.5000000000000001E-002  0.22743125988852186        4.2581480190931179E-002
   2900.0000000000000        2.9999999999999999E-002  0.23842274586430862        4.2857775006499552E-002
   2900.0000000000000        3.5000000000000003E-002  0.24857135338323841        4.3400666317498504E-002
   2900.0000000000000        4.0000000000000001E-002  0.25800903703061889        4.4079820154128500E-002
   2900.0000000000000        4.4999999999999998E-002  0.26684069759104606        4.4828673643835852E-002
   2900.0000000000000        5.0000000000000003E-002  0.27515012449199505        4.5610935945234111E-002
   2900.0000000000000        5.5000000000000000E-002  0.28300491508684078        4.6405916814527513E-002
   2900.0000000000000        5.9999999999999998E-002  0.29046023011919408        4.7201477367194426E-002
   2900.0000000000000        6.5000000000000002E-002  0.29756159820041217        4.7990393148780335E-002
   2900.0000000000000        7.0000000000000007E-002  0.30434700664530479        4.8768369137523068E-002
   2900.0000000000000        7.4999999999999997E-002  0.31084847038343344        4.9532906128523603E-002
   2900.0000000000000        8.0000000000000002E-002  0.31709322081062097        5.0282628945923571E-002
   2900.0000000000000        8.5000000000000006E-002  0.32310461659654682        5.1016876050065468E-002
   2900.0000000000000        8.9999999999999997E-002  0.32890284932465746        5.1735442478325906E-002
   2900.0000000000000        9.5000000000000001E-002  0.33450549617839614        5.2438415500634016E-002
   2900.0000000000000       0.10000000000000001       0.33992795736149034        5.3126067805980629E-002
   2900.0000000000000       0.10500000000000000       0.34518380571297735        5.3798787187975664E-002
   2900.0000000000000       0.11000000000000000       0.35028506873230419        5.4457029829902956E-002
   2900.0000000000000       0.11500000000000000       0.35524245805261351        5.5101289097589795E-002
   2900.0000000000000       0.12000000000000000       0.36006555766497167        5.5732074663011437E-002
   2900.0000000000000       0.12500000000000000       0.36476297947401315        5.6349898588226317E-002
   2900.0000000000000       0.13000000000000000       0.36934249276147091        5.6955266141620067E-002
   2900.0000000000000       0.13500000000000001       0.37381113264421706        5.7548669853728633E-002
   2900.0000000000000       0.14000000000000001       0.37817529149523649        5.8130585800777144E-002
   2900.0000000000000       0.14499999999999999       0.38244079644900031        5.8701471423078806E-002
   2900.0000000000000       0.14999999999999999       0.38661297546556578        5.9261764399792673E-002
   2900.0000000000000       0.15500000000000000       0.39069671392914984        5.9811882247239503E-002
   2900.0000000000000       0.16000000000000000       0.39469650336974549        6.0352222408023522E-002
   2900.0000000000000       0.16500000000000001       0.39861648359342694        6.0883162667539084E-002
   2900.0000000000000       0.17000000000000001       0.40246047926828277        6.1405061782864812E-002
   2900.0000000000000       0.17499999999999999       0.40623203182354389        6.1918260243105344E-002
   2900.0000000000000       0.17999999999999999       0.40993442736826735        6.2423081104333679E-002
   2900.0000000000000       0.18500000000000000       0.41357072121446403        6.2919830859408943E-002
   2900.0000000000000       0.19000000000000000       0.41714375949140692        6.3408800315156985E-002
   2900.0000000000000       0.19500000000000001       0.42065619825810974        6.3890265458135045E-002
   2900.0000000000000       0.20000000000000001       0.42411052045582409        6.4364488296447211E-002
   2900.0000000000000       0.20499999999999999       0.42750905098893538        6.4831717669548483E-002
   2900.0000000000000       0.20999999999999999       0.43085397017853028        6.5292190021161461E-002
   2900.0000000000000       0.21500000000000000       0.43414732579636206        6.5746130132692329E-002
   2900.0000000000000       0.22000000000000000       0.43739104385652722        6.6193751816126620E-002
   2900.0000000000000       0.22500000000000001       0.44058693831674561        6.6635258566491606E-002
   2900.0000000000000       0.23000000000000001       0.44373671981981072        6.7070844174729138E-002
   2900.0000000000000       0.23499999999999999       0.44684200358781168        6.7500693302322626E-002
   2900.0000000000000       0.23999999999999999       0.44990431656654289        6.7924982019340038E-002
   2900.0000000000000       0.24500000000000000       0.45292510390463436        6.8343878307738581E-002
   2900.0000000000000       0.25000000000000000       0.45590573484096769        6.8757542531866847E-002
   2900.0000000000000       0.25500000000000000       0.45884750806457958        6.9166127878124914E-002
   2900.0000000000000       0.26000000000000001       0.46175165660323003        6.9569780765719111E-002
   2900.0000000000000       0.26500000000000001       0.46461935228991935        6.9968641230394174E-002
   2900.0000000000000       0.27000000000000002       0.46745170985069928        7.0362843282952128E-002
   2900.0000000000000       0.27500000000000002       0.47024979065198746        7.0752515244277642E-002
   2900.0000000000000       0.28000000000000003       0.47301460614114982        7.1137780058497135E-002
   2900.0000000000000       0.28499999999999998       0.47574712101024996        7.1518755585800717E-002
   2900.0000000000000       0.28999999999999998       0.47844825610950181        7.1895554876359180E-002
   2900.0000000000000       0.29499999999999998       0.48111889113402229        7.2268286426672462E-002
   2900.0000000000000       0.29999999999999999       0.48375986710491303        7.2637054419594019E-002
   2950.0000000000000        5.0000000000000001E-003  0.17552847092741786        7.5540596166280616E-002
   2950.0000000000000        1.0000000000000000E-002  0.19153174958968555        5.3545531929505417E-002
   2950.0000000000000        1.4999999999999999E-002  0.20634829856082657        4.8091956311039595E-002
   2950.0000000000000        2.0000000000000000E-002  0.21977929179298858        4.6417015893439779E-002
   2950.0000000000000        2.5000000000000001E-002  0.23199040876402818        4.6099927852005645E-002
   2950.0000000000000        2.9999999999999999E-002  0.24317671268596128        4.6379580088231412E-002
   2950.0000000000000        3.5000000000000003E-002  0.25350524692081916        4.6950465206482328E-002
   2950.0000000000000        4.0000000000000001E-002  0.26311027669641684        4.7670684483623653E-002
   2950.0000000000000        4.4999999999999998E-002  0.27209853651930166        4.8467703658906881E-002
   2950.0000000000000        5.0000000000000003E-002  0.28055528238925576        4.9301931074140840E-002
   2950.0000000000000        5.5000000000000000E-002  0.28854929761358228        5.0150761329466539E-002
   2950.0000000000000        5.9999999999999998E-002  0.29613671326353430        5.1000906027989804E-002
   2950.0000000000000        6.5000000000000002E-002  0.30336386093699591        5.1844435397745331E-002
   2950.0000000000000        7.0000000000000007E-002  0.31026939957216881        5.2676616876664778E-002
   2950.0000000000000        7.4999999999999997E-002  0.31688591139555733        5.3494680108817909E-002
   2950.0000000000000        8.0000000000000002E-002  0.32324111130932592        5.4297084639458044E-002
   2950.0000000000000        8.5000000000000006E-002  0.32935877347491177        5.5083072246270466E-002
   2950.0000000000000        8.9999999999999997E-002  0.33525944920973383        5.5852386308658686E-002
   2950.0000000000000        9.5000000000000001E-002  0.34096102930002403        5.6605092226439196E-002
   2950.0000000000000       0.10000000000000001       0.34647918906019587        5.7341460575058914E-002
   2950.0000000000000       0.10500000000000000       0.35182774406874540        5.8061890086531023E-002
   2950.0000000000000       0.11000000000000000       0.35701893714239391        5.8766856398558921E-002
   2950.0000000000000       0.11500000000000000       0.36206367184493643        5.9456877749885381E-002
   2950.0000000000000       0.12000000000000000       0.36697170402825002        6.0132491974787323E-002
   2950.0000000000000       0.12500000000000000       0.37175180013413123        6.0794241118331510E-002
   2950.0000000000000       0.13000000000000000       0.37641186894730044        6.1442661239299687E-002
   2950.0000000000000       0.13500000000000001       0.38095907197448248        6.2078275769551314E-002
   2950.0000000000000       0.14000000000000001       0.38539991648702249        6.2701591323228820E-002
   2950.0000000000000       0.14499999999999999       0.38974033440291994        6.3313095197424035E-002
   2950.0000000000000       0.14999999999999999       0.39398574952583471        6.3913254040034728E-002
   2950.0000000000000       0.15500000000000000       0.39814113515139238        6.4502513319761132E-002
   2950.0000000000000       0.16000000000000000       0.40221106365721215        6.5081297342598571E-002
   2950.0000000000000       0.16500000000000001       0.40619974938488551        6.5650009635056197E-002
   2950.0000000000000       0.17000000000000001       0.41011108587926254        6.6209033567366876E-002
   2950.0000000000000       0.17499999999999999       0.41394867835772242        6.6758733127290359E-002
   2950.0000000000000       0.17999999999999999       0.41771587212825068        6.7299453781552082E-002
   2950.0000000000000       0.18500000000000000       0.42141577755154613        6.7831523380773598E-002
   2950.0000000000000       0.19000000000000000       0.42505129204250330        6.8355253077188052E-002
   2950.0000000000000       0.19500000000000001       0.42862511952526788        6.8870938234058793E-002
   2950.0000000000000       0.20000000000000001       0.43213978768977440        6.9378859312616573E-002
   2950.0000000000000       0.20499999999999999       0.43559766334326550        6.9879282727278932E-002
   2950.0000000000000       0.20999999999999999       0.43900096610540301        7.0372461663449390E-002
   2950.0000000000000       0.21500000000000000       0.44235178065839459        7.0858636854717397E-002
   2950.0000000000000       0.22000000000000000       0.44565206773260146        7.1338037318057670E-002
   2950.0000000000000       0.22500000000000001       0.44890367398222814        7.1810881046876232E-002
   2950.0000000000000       0.23000000000000001       0.45210834088398605        7.2277375662604712E-002
   2950.0000000000000       0.23499999999999999       0.45526771277334355        7.2737719026120431E-002
   2950.0000000000000       0.23999999999999999       0.45838334411751636        7.3192099810637901E-002
   2950.0000000000000       0.24500000000000000       0.46145670611124057        7.3640698037938754E-002
   2950.0000000000000       0.25000000000000000       0.46448919267021122        7.4083685579925534E-002
   2950.0000000000000       0.25500000000000000       0.46748212588753346        7.4521226627522849E-002
   2950.0000000000000       0.26000000000000001       0.47043676101037096        7.4953478128939988E-002
   2950.0000000000000       0.26500000000000001       0.47335429098695764        7.5380590199260383E-002
   2950.0000000000000       0.27000000000000002       0.47623585062809404        7.5802706503252854E-002
   2950.0000000000000       0.27500000000000002       0.47908252042202326        7.6219964613211580E-002
   2950.0000000000000       0.28000000000000003       0.48189533003705609        7.6632496343538040E-002
   2950.0000000000000       0.28499999999999998       0.48467526154238150        7.7040428063677821E-002
   2950.0000000000000       0.28999999999999998       0.48742325237407325        7.7443880990924613E-002
   2950.0000000000000       0.29499999999999998       0.49014019807031545        7.7842971464506153E-002
   2950.0000000000000       0.29999999999999999       0.49282695479725230        7.8237811202269497E-002
   3000.0000000000000        5.0000000000000001E-003  0.17890873402510329        8.1529785556211390E-002
   3000.0000000000000        1.0000000000000000E-002  0.19519162237617002        5.7757026866749259E-002
   3000.0000000000000        1.4999999999999999E-002  0.21026045176573860        5.1844089019690287E-002
   3000.0000000000000        2.0000000000000000E-002  0.22391784123466318        5.0013233312641861E-002
   3000.0000000000000        2.5000000000000001E-002  0.23633377805862382        4.9650464522738406E-002
   3000.0000000000000        2.9999999999999999E-002  0.24770716403625045        4.9933631030606974E-002
   3000.0000000000000        3.5000000000000003E-002  0.25820808406892082        5.0532575122055390E-002
   3000.0000000000000        4.0000000000000001E-002  0.26797316917976921        5.1293861215768129E-002
   3000.0000000000000        4.4999999999999998E-002  0.27711100400216471        5.2139001215067586E-002
   3000.0000000000000        5.0000000000000003E-002  0.28570830915207568        5.3025114324664772E-002
   3000.0000000000000        5.5000000000000000E-002  0.29383504342969291        5.3927688101299401E-002
   3000.0000000000000        5.9999999999999998E-002  0.30154829416623830        5.4832290465401397E-002
   3000.0000000000000        6.5000000000000002E-002  0.30889518073957983        5.5730290633703487E-002
   3000.0000000000000        7.0000000000000007E-002  0.31591501860270549        5.6616521758006889E-002
   3000.0000000000000        7.4999999999999997E-002  0.32264094286678474        5.7487944838041934E-002
   3000.0000000000000        8.0000000000000002E-002  0.32910113848700001        5.8342856102788027E-002
   3000.0000000000000        8.5000000000000006E-002  0.33531978270786322        5.9180402205580088E-002
   3000.0000000000000        8.9999999999999997E-002  0.34131777521053253        6.0000276120267246E-002
   3000.0000000000000        9.5000000000000001E-002  0.34711331000035689        6.0802522393880599E-002
   3000.0000000000000       0.10000000000000001       0.35272232803293774        6.1587410322445434E-002
   3000.0000000000000       0.10500000000000000       0.35815887899170301        6.2355350265961978E-002
   3000.0000000000000       0.11000000000000000       0.36343541313234690        6.3106837890840137E-002
   3000.0000000000000       0.11500000000000000       0.36856301875264047        6.3842416790139134E-002
   3000.0000000000000       0.12000000000000000       0.37355161698144163        6.4562653366334322E-002
   3000.0000000000000       0.12500000000000000       0.37841012276433467        6.5268119991523141E-002
   3000.0000000000000       0.13000000000000000       0.38314657885006637        6.5959383807824096E-002
   3000.0000000000000       0.13500000000000001       0.38776826804062725        6.6636999398903982E-002
   3000.0000000000000       0.14000000000000001       0.39228180781098132        6.7301504131797904E-002
   3000.0000000000000       0.14499999999999999       0.39669323052821115        6.7953415345486531E-002
   3000.0000000000000       0.14999999999999999       0.40100805183031990        6.8593228816464694E-002
   3000.0000000000000       0.15500000000000000       0.40523132920909649        6.9221418104215504E-002
   3000.0000000000000       0.16000000000000000       0.40936771244086123        6.9838434498219207E-002
   3000.0000000000000       0.16500000000000001       0.41342148719548333        7.0444707370502013E-002
   3000.0000000000000       0.17000000000000001       0.41739661290708091        7.1040644795354185E-002
   3000.0000000000000       0.17499999999999999       0.42129675579386078        7.1626634338438966E-002
   3000.0000000000000       0.17999999999999999       0.42512531775810064        7.2203043946286849E-002
   3000.0000000000000       0.18500000000000000       0.42888546177157943        7.2770222887662009E-002
   3000.0000000000000       0.19000000000000000       0.43258013425019409        7.3328502712940363E-002
   3000.0000000000000       0.19500000000000001       0.43621208483897816        7.3878198208147020E-002
   3000.0000000000000       0.20000000000000001       0.43978388396132767        7.4419608327844597E-002
   3000.0000000000000       0.20499999999999999       0.44329793843090431        7.4953017096480848E-002
   3000.0000000000000       0.20999999999999999       0.44675650537904349        7.5478694471688604E-002
   3000.0000000000000       0.21500000000000000       0.45016170471267086        7.5996897165803906E-002
   3000.0000000000000       0.22000000000000000       0.45351553028625374        7.6507869423834585E-002
   3000.0000000000000       0.22500000000000001       0.45681985994500884        7.7011843757495271E-002
   3000.0000000000000       0.23000000000000001       0.46007646457451101        7.7509041635878267E-002
   3000.0000000000000       0.23499999999999999       0.46328701627325891        7.7999674133977098E-002
   3000.0000000000000       0.23999999999999999       0.46645309574903215        7.8483942540698848E-002
   3000.0000000000000       0.24500000000000000       0.46957619902654324        7.8962038928260564E-002
   3000.0000000000000       0.25000000000000000       0.47265774354253487        7.9434146685005702E-002
   3000.0000000000000       0.25500000000000000       0.47569907369477960        7.9900441013733906E-002
   3000.0000000000000       0.26000000000000001       0.47870146590313611        8.0361089397637309E-002
   3000.0000000000000       0.26500000000000001       0.48166613323367807        8.0816252035893821E-002
   3000.0000000000000       0.27000000000000002       0.48459422963076787        8.1266082250901997E-002
   3000.0000000000000       0.27500000000000002       0.48748685379662693        8.1710726869051578E-002
   3000.0000000000000       0.28000000000000003       0.49034505275335832        8.2150326576832189E-002
   3000.0000000000000       0.28499999999999998       0.49316982511837132        8.2585016253976712E-002
   3000.0000000000000       0.28999999999999998       0.49596212412068025        8.3014925285235908E-002
   3000.0000000000000       0.29499999999999998       0.49872286038250513        8.3440177852275421E-002
   3000.0000000000000       0.29999999999999999       0.50145290448794388        8.3860893207088033E-002
   3050.0000000000000        5.0000000000000001E-003  0.18802602154693940        9.9463092254415880E-002
   3050.0000000000000        1.0000000000000000E-002  0.20316678344513103        6.7790830328786550E-002
   3050.0000000000000        1.4999999999999999E-002  0.21754609203190042        5.9411979046584705E-002
   3050.0000000000000        2.0000000000000000E-002  0.23079338594950904        5.6444752494603803E-002
   3050.0000000000000        2.5000000000000001E-002  0.24296795115430878        5.5464626290485548E-002
   3050.0000000000000        2.9999999999999999E-002  0.25420512507794274        5.5382950388220227E-002
   3050.0000000000000        3.5000000000000003E-002  0.26463782490821169        5.5757046791962757E-002
   3050.0000000000000        4.0000000000000001E-002  0.27438010349786141        5.6378121976536244E-002
   3050.0000000000000        4.4999999999999998E-002  0.28352628927715928        5.7137463393109413E-002
   3050.0000000000000        5.0000000000000003E-002  0.29215378274007608        5.7974389617849759E-002
   3050.0000000000000        5.5000000000000000E-002  0.30032626276066904        5.8853282672290785E-002
   3050.0000000000000        5.9999999999999998E-002  0.30809647406265239        5.9752460873003232E-002
   3050.0000000000000        6.5000000000000002E-002  0.31550846565548413        6.0658385075094197E-002
   3050.0000000000000        7.0000000000000007E-002  0.32259934048538036        6.1562464109779835E-002
   3050.0000000000000        7.4999999999999997E-002  0.32940061319185870        6.2459209540646148E-002
   3050.0000000000000        8.0000000000000002E-002  0.33593926527030993        6.3345128147155955E-002
   3050.0000000000000        8.5000000000000006E-002  0.34223856957833687        6.4218035574391846E-002
   3050.0000000000000        8.9999999999999997E-002  0.34831873934865082        6.5076619379135489E-002
   3050.0000000000000        9.5000000000000001E-002  0.35419744321748126        6.5920154446235155E-002
   3050.0000000000000       0.10000000000000001       0.35989021733476750        6.6748314039067391E-002
   3050.0000000000000       0.10500000000000000       0.36541079783507324        6.7561042294094042E-002
   3050.0000000000000       0.11000000000000000       0.37077139119390096        6.8358467005805210E-002
   3050.0000000000000       0.11500000000000000       0.37598289574710503        6.9140839306240862E-002
   3050.0000000000000       0.12000000000000000       0.38105508450702452        6.9908491579455168E-002
   3050.0000000000000       0.12500000000000000       0.38599675706893627        7.0661807909348284E-002
   3050.0000000000000       0.13000000000000000       0.39081586664837370        7.1401203244921399E-002
   3050.0000000000000       0.13500000000000001       0.39551962696708043        7.2127108691331973E-002
   3050.0000000000000       0.14000000000000001       0.40011460269981508        7.2839961143380594E-002
   3050.0000000000000       0.14499999999999999       0.40460678642409353        7.3540196019740378E-002
   3050.0000000000000       0.14999999999999999       0.40900166442076696        7.4228242224259791E-002
   3050.0000000000000       0.15500000000000000       0.41330427321158941        7.4904518713839116E-002
   3050.0000000000000       0.16000000000000000       0.41751924835859394        7.5569432228518571E-002
   3050.0000000000000       0.16500000000000001       0.42165086676543767        7.6223375863237949E-002
   3050.0000000000000       0.17000000000000001       0.42570308349516789        7.6866728248588381E-002
   3050.0000000000000       0.17499999999999999       0.42967956393878648        7.7499853170755972E-002
   3050.0000000000000       0.17999999999999999       0.43358371202447105        7.8123099506209007E-002
   3050.0000000000000       0.18500000000000000       0.43741869504066105        7.8736801379613308E-002
   3050.0000000000000       0.19000000000000000       0.44118746555156080        7.9341278477532876E-002
   3050.0000000000000       0.19500000000000001       0.44489278080639338        7.9936836468160466E-002
   3050.0000000000000       0.20000000000000001       0.44853721998043572        8.0523767490382384E-002
   3050.0000000000000       0.20499999999999999       0.45212319953372576        8.1102350685169397E-002
   3050.0000000000000       0.20999999999999999       0.45565298693018880        8.1672852749489530E-002
   3050.0000000000000       0.21500000000000000       0.45912871292407420        8.2235528498316265E-002
   3050.0000000000000       0.22000000000000000       0.46255238259067283        8.2790621424322600E-002
   3050.0000000000000       0.22500000000000001       0.46592588525321554        8.3338364247859814E-002
   3050.0000000000000       0.23000000000000001       0.46925100343676529        8.3878979452067279E-002
   3050.0000000000000       0.23499999999999999       0.47252942096211686        8.4412679799644383E-002
   3050.0000000000000       0.23999999999999999       0.47576273027763499        8.4939668829065534E-002
   3050.0000000000000       0.24500000000000000       0.47895243911414598        8.5460141328954881E-002
   3050.0000000000000       0.25000000000000000       0.48209997653706160        8.5974283790020228E-002
   3050.0000000000000       0.25500000000000000       0.48520669846056419        8.6482274834451617E-002
   3050.0000000000000       0.26000000000000001       0.48827389268065313        8.6984285623050550E-002
   3050.0000000000000       0.26500000000000001       0.49130278347694822        8.7480480240615194E-002
   3050.0000000000000       0.27000000000000002       0.49429453582718114        8.7971016060281876E-002
   3050.0000000000000       0.27500000000000002       0.49725025927315114        8.8456044087643473E-002
   3050.0000000000000       0.28000000000000003       0.50017101147244170        8.8935709285534542E-002
   3050.0000000000000       0.28499999999999998       0.50305780146630341        8.9410150880413361E-002
   3050.0000000000000       0.28999999999999998       0.50591159269071539        8.9879502651285303E-002
   3050.0000000000000       0.29499999999999998       0.50873330575466436        9.0343893202104120E-002
   3050.0000000000000       0.29999999999999999       0.51152382100709037        9.0803446218575154E-002
   3100.0000000000000        5.0000000000000001E-003  0.19594267377437458       0.11730222490427114     
   3100.0000000000000        1.0000000000000000E-002  0.21022887011677635        7.7719421379477946E-002
   3100.0000000000000        1.4999999999999999E-002  0.22407254097461196        6.6868784837517195E-002
   3100.0000000000000        2.0000000000000000E-002  0.23699586317158705        6.2761483372172813E-002
   3100.0000000000000        2.5000000000000001E-002  0.24898000795125494        6.1161486350060003E-002
   3100.0000000000000        2.9999999999999999E-002  0.26011240565384480        6.0713202538605446E-002
   3100.0000000000000        3.5000000000000003E-002  0.27049677875883299        6.0861195652181919E-002
   3100.0000000000000        4.0000000000000001E-002  0.28022893830440970        6.1341171818595490E-002
   3100.0000000000000        4.4999999999999998E-002  0.28939145961672319        6.2014102284905497E-002
   3100.0000000000000        5.0000000000000003E-002  0.29805394368225191        6.2801442569680940E-002
   3100.0000000000000        5.5000000000000000E-002  0.30627475407789539        6.3656424864352093E-002
   3100.0000000000000        5.9999999999999998E-002  0.31410292769823994        6.4550085390850831E-002
   3100.0000000000000        6.5000000000000002E-002  0.32157987412534089        6.5463952156907590E-002
   3100.0000000000000        7.0000000000000007E-002  0.32874078425316594        6.6385990801310177E-002
   3100.0000000000000        7.4999999999999997E-002  0.33561576657611053        6.7308248628500073E-002
   3100.0000000000000        8.0000000000000002E-002  0.34223075506786133        6.8225431135679332E-002
   3100.0000000000000        8.5000000000000006E-002  0.34860823361536086        6.9134013380868845E-002
   3100.0000000000000        8.9999999999999997E-002  0.35476781570949556        7.0031669654251325E-002
   3100.0000000000000        9.5000000000000001E-002  0.36072671060737366        7.0916898676462864E-002
   3100.0000000000000       0.10000000000000001       0.36650010044872094        7.1788772240721263E-002
   3100.0000000000000       0.10500000000000000       0.37210144730683475        7.2646763673740442E-002
   3100.0000000000000       0.11000000000000000       0.37754274483869793        7.3490629000165383E-002
   3100.0000000000000       0.11500000000000000       0.38283472587560352        7.4320323555092466E-002
   3100.0000000000000       0.12000000000000000       0.38798703475586593        7.5135942831238395E-002
   3100.0000000000000       0.12500000000000000       0.39300837126330984        7.5937680135957863E-002
   3100.0000000000000       0.13000000000000000       0.39790661155404750        7.6725796058586926E-002
   3100.0000000000000       0.13500000000000001       0.40268891031779680        7.7500596330347241E-002
   3100.0000000000000       0.14000000000000001       0.40736178754414065        7.8262415708240066E-002
   3100.0000000000000       0.14499999999999999       0.41193120258534444        7.9011606221081207E-002
   3100.0000000000000       0.14999999999999999       0.41640261767824704        7.9748528598576285E-002
   3100.0000000000000       0.15500000000000000       0.42078105267288252        8.0473546038347304E-002
   3100.0000000000000       0.16000000000000000       0.42507113238828215        8.1187019699646187E-002
   3100.0000000000000       0.16500000000000001       0.42927712775632365        8.1889305477956989E-002
   3100.0000000000000       0.17000000000000001       0.43340299170737556        8.2580751732935637E-002
   3100.0000000000000       0.17499999999999999       0.43745239058531316        8.3261697727419565E-002
   3100.0000000000000       0.17999999999999999       0.44142873174543390        8.3932472597253852E-002
   3100.0000000000000       0.18500000000000000       0.44533518788011128        8.4593394717133744E-002
   3100.0000000000000       0.19000000000000000       0.44917471852844509        8.5244771361200442E-002
   3100.0000000000000       0.19500000000000001       0.45295008915362972        8.5886898582040960E-002
   3100.0000000000000       0.20000000000000001       0.45666388811208619        8.6520061250355565E-002
   3100.0000000000000       0.20499999999999999       0.46031854178908604        8.7144533211535688E-002
   3100.0000000000000       0.20999999999999999       0.46391632813466532        8.7760577525947070E-002
   3100.0000000000000       0.21500000000000000       0.46745938879951304        8.8368446767708483E-002
   3100.0000000000000       0.22000000000000000       0.47094974004197748        8.8968383362840769E-002
   3100.0000000000000       0.22500000000000001       0.47438928255336194        8.9560619952305701E-002
   3100.0000000000000       0.23000000000000001       0.47777981032846778        9.0145379769005343E-002
   3100.0000000000000       0.23499999999999999       0.48112301869125146        9.0722877020542089E-002
   3100.0000000000000       0.23999999999999999       0.48442051157094107        9.1293317271628496E-002
   3100.0000000000000       0.24500000000000000       0.48767380811160488        9.1856897821650949E-002
   3100.0000000000000       0.25000000000000000       0.49088434868759723        9.2413808074124748E-002
   3100.0000000000000       0.25500000000000000       0.49405350038826068        9.2964229895731929E-002
   3100.0000000000000       0.26000000000000001       0.49718256202748573        9.3508337963363858E-002
   3100.0000000000000       0.26500000000000001       0.50027276872702076        9.4046300098145991E-002
   3100.0000000000000       0.27000000000000002       0.50332529611663623        9.4578277585852258E-002
   3100.0000000000000       0.27500000000000002       0.50634126418922232        9.5104425483436256E-002
   3100.0000000000000       0.28000000000000003       0.50932174084453807        9.5624892911649703E-002
   3100.0000000000000       0.28499999999999998       0.51226774515153362        9.6139823333900948E-002
   3100.0000000000000       0.28999999999999998       0.51518025035584547        9.6649354821633809E-002
   3100.0000000000000       0.29499999999999998       0.51806018665617004        9.7153620306607444E-002
   3100.0000000000000       0.29999999999999999       0.52090844377066958        9.7652747820517916E-002
   3150.0000000000000        5.0000000000000001E-003  0.19219831855771574       0.10858965799205199     
   3150.0000000000000        1.0000000000000000E-002  0.21114996721231979        7.9090479254920243E-002
   3150.0000000000000        1.4999999999999999E-002  0.22772407766844899        7.1335331191603429E-002
   3150.0000000000000        2.0000000000000000E-002  0.24230488770318886        6.8577055997206468E-002
   3150.0000000000000        2.5000000000000001E-002  0.25532169602842097        6.7634924235645683E-002
   3150.0000000000000        2.9999999999999999E-002  0.26710071689100440        6.7505489968242849E-002
   3150.0000000000000        3.5000000000000003E-002  0.27788072297673388        6.7783777849318438E-002
   3150.0000000000000        4.0000000000000001E-002  0.28783838459108885        6.8280230290191313E-002
   3150.0000000000000        4.4999999999999998E-002  0.29710712441604720        6.8896932164694308E-002
   3150.0000000000000        5.0000000000000003E-002  0.30578986751877135        6.9579690508782571E-002
   3150.0000000000000        5.5000000000000000E-002  0.31396759060504165        7.0296989289051828E-002
   3150.0000000000000        5.9999999999999998E-002  0.32170513413835167        7.1029842424282105E-002
   3150.0000000000000        6.5000000000000002E-002  0.32905523315888258        7.1766536166030001E-002
   3150.0000000000000        7.0000000000000007E-002  0.33606137178239803        7.2499744685227421E-002
   3150.0000000000000        7.4999999999999997E-002  0.34275984566123513        7.3224872629003415E-002
   3150.0000000000000        8.0000000000000002E-002  0.34918128022212563        7.3939065715891469E-002
   3150.0000000000000        8.5000000000000006E-002  0.35535176753695968        7.4640601080861457E-002
   3150.0000000000000        8.9999999999999997E-002  0.36129373097060308        7.5328501499317510E-002
   3150.0000000000000        9.5000000000000001E-002  0.36702659216368022        7.6002285765220140E-002
   3150.0000000000000       0.10000000000000001       0.37256729221157570        7.6661804117291177E-002
   3150.0000000000000       0.10500000000000000       0.37793070372827192        7.7307128034177441E-002
   3150.0000000000000       0.11000000000000000       0.38312996016032386        7.7938475492207976E-002
   3150.0000000000000       0.11500000000000000       0.38817672157488547        7.8556159762201636E-002
   3150.0000000000000       0.12000000000000000       0.39308139112829560        7.9160554070335273E-002
   3150.0000000000000       0.12500000000000000       0.39785329284527693        7.9752067092342754E-002
   3150.0000000000000       0.13000000000000000       0.40250081875494576        8.0331125929856279E-002
   3150.0000000000000       0.13500000000000001       0.40703155153956283        8.0898164304151546E-002
   3150.0000000000000       0.14000000000000001       0.41145236745286090        8.1453614417029169E-002
   3150.0000000000000       0.14499999999999999       0.41576952321790012        8.1997901405462745E-002
   3150.0000000000000       0.14999999999999999       0.41998872982305707        8.2531439639292103E-002
   3150.0000000000000       0.15500000000000000       0.42411521553085169        8.3054630332216703E-002
   3150.0000000000000       0.16000000000000000       0.42815377994933307        8.3567860089372059E-002
   3150.0000000000000       0.16500000000000001       0.43210884065471639        8.4071500121818923E-002
   3150.0000000000000       0.17000000000000001       0.43598447357143671        8.4565905933839489E-002
   3150.0000000000000       0.17499999999999999       0.43978444809304434        8.5051417342710683E-002
   3150.0000000000000       0.17999999999999999       0.44351225775053449        8.5528358729182130E-002
   3150.0000000000000       0.18500000000000000       0.44717114709338573        8.5997039444705700E-002
   3150.0000000000000       0.19000000000000000       0.45076413533494253        8.6457754321656741E-002
   3150.0000000000000       0.19500000000000001       0.45429403722185069        8.6910784247511377E-002
   3150.0000000000000       0.20000000000000001       0.45776348151247892        8.7356396774729450E-002
   3150.0000000000000       0.20499999999999999       0.46117492738810606        8.7794846746014163E-002
   3150.0000000000000       0.20999999999999999       0.46453067907039397        8.8226376920456567E-002
   3150.0000000000000       0.21500000000000000       0.46783289887715013        8.8651218590373837E-002
   3150.0000000000000       0.22000000000000000       0.47108361891394801        8.9069592181828652E-002
   3150.0000000000000       0.22500000000000001       0.47428475157046812        8.9481707834154295E-002
   3150.0000000000000       0.23000000000000001       0.47743809896640782        8.9887765955532259E-002
   3150.0000000000000       0.23499999999999999       0.48054536147163063        9.0287957752929859E-002
   3150.0000000000000       0.23999999999999999       0.48360814540820862        9.0682465735621123E-002
   3150.0000000000000       0.24500000000000000       0.48662797002760655        9.1071464192173934E-002
   3150.0000000000000       0.25000000000000000       0.48960627384402411        9.1455119641258104E-002
   3150.0000000000000       0.25500000000000000       0.49254442039448287        9.1833591256951258E-002
   3150.0000000000000       0.26000000000000001       0.49544370348733030        9.2207031269443157E-002
   3150.0000000000000       0.26500000000000001       0.49830535199318693        9.2575585342177760E-002
   3150.0000000000000       0.27000000000000002       0.50113053422578391        9.2939392926555828E-002
   3150.0000000000000       0.27500000000000002       0.50392036195446355        9.3298587595360555E-002
   3150.0000000000000       0.28000000000000003       0.50667589408520819        9.3653297356078483E-002
   3150.0000000000000       0.28499999999999998       0.50939814004280193        9.4003644945273204E-002
   3150.0000000000000       0.28999999999999998       0.51208806288302855        9.4349748105140741E-002
   3150.0000000000000       0.29499999999999998       0.51474658216058089        9.4691719843337643E-002
   3150.0000000000000       0.29999999999999999       0.51737457657553598        9.5029668677123383E-002
   3200.0000000000000        5.0000000000000001E-003  0.19012454588994884       0.10397834212680883     
   3200.0000000000000        1.0000000000000000E-002  0.21389579929418970        8.3285453722367481E-002
   3200.0000000000000        1.4999999999999999E-002  0.23274804255936432        7.7841827549693390E-002
   3200.0000000000000        2.0000000000000000E-002  0.24850491292382595        7.5869994875556387E-002
   3200.0000000000000        2.5000000000000001E-002  0.26213691740593659        7.5150673555878580E-002
   3200.0000000000000        2.9999999999999999E-002  0.27421343541340643        7.4988350074969679E-002
   3200.0000000000000        3.5000000000000003E-002  0.28509706343712005        7.5103999592237042E-002
   3200.0000000000000        4.0000000000000001E-002  0.29503350991697186        7.5367745872908565E-002
   3200.0000000000000        4.4999999999999998E-002  0.30419740572711956        7.5712858656923301E-002
   3200.0000000000000        5.0000000000000003E-002  0.31271760779649932        7.6102595784094729E-002
   3200.0000000000000        5.5000000000000000E-002  0.32069211115994539        7.6515699180232391E-002
   3200.0000000000000        5.9999999999999998E-002  0.32819731100066479        7.6939428721058412E-002
   3200.0000000000000        6.5000000000000002E-002  0.33529400962264855        7.7365966391101937E-002
   3200.0000000000000        7.0000000000000007E-002  0.34203145567758142        7.7790450907451750E-002
   3200.0000000000000        7.4999999999999997E-002  0.34845014467646013        7.8209852567709542E-002
   3200.0000000000000        8.0000000000000002E-002  0.35458381232096009        7.8622304096643919E-002
   3200.0000000000000        8.5000000000000006E-002  0.36046088596462927        7.9026689878492942E-002
   3200.0000000000000        8.9999999999999997E-002  0.36610556276216349        7.9422387031456529E-002
   3200.0000000000000        9.5000000000000001E-002  0.37153862471326665        7.9809098529319097E-002
   3200.0000000000000       0.10000000000000001       0.37677806450115964        8.0186743632762861E-002
   3200.0000000000000       0.10500000000000000       0.38183957280497144        8.0555384835879887E-002
   3200.0000000000000       0.11000000000000000       0.38673692254497827        8.0915178549230402E-002
   3200.0000000000000       0.11500000000000000       0.39148227532182378        8.1266341483437060E-002
   3200.0000000000000       0.12000000000000000       0.39608642834154756        8.1609127575661730E-002
   3200.0000000000000       0.12500000000000000       0.40055901526920862        8.1943812088273990E-002
   3200.0000000000000       0.13000000000000000       0.40490867102458983        8.2270680641152505E-002
   3200.0000000000000       0.13500000000000001       0.40914316807181389        8.2590021669523186E-002
   3200.0000000000000       0.14000000000000001       0.41326952996332444        8.2902121278345411E-002
   3200.0000000000000       0.14499999999999999       0.41729412657857040        8.3207259783201426E-002
   3200.0000000000000       0.14999999999999999       0.42122275451352548        8.3505709442837528E-002
   3200.0000000000000       0.15500000000000000       0.42506070533545370        8.3797733035467989E-002
   3200.0000000000000       0.16000000000000000       0.42881282385273911        8.4083583032436168E-002
   3200.0000000000000       0.16500000000000001       0.43248355811580258        8.4363501193598339E-002
   3200.0000000000000       0.17000000000000001       0.43607700252891479        8.4637718458595260E-002
   3200.0000000000000       0.17499999999999999       0.43959693519000603        8.4906455043503568E-002
   3200.0000000000000       0.17999999999999999       0.44304685036871649        8.5169920677595615E-002
   3200.0000000000000       0.18500000000000000       0.44642998686888385        8.5428314933080507E-002
   3200.0000000000000       0.19000000000000000       0.44974935289068324        8.5681827613815695E-002
   3200.0000000000000       0.19500000000000001       0.45300774790238296        8.5930639178502674E-002
   3200.0000000000000       0.20000000000000001       0.45620778194659484        8.6174921180823205E-002
   3200.0000000000000       0.20499999999999999       0.45935189273671850        8.6414836714047108E-002
   3200.0000000000000       0.20999999999999999       0.46244236084273632        8.6650540851361840E-002
   3200.0000000000000       0.21500000000000000       0.46548132321904462        8.6882181075893031E-002
   3200.0000000000000       0.22000000000000000       0.46847078528865416        8.7109897696385941E-002
   3200.0000000000000       0.22500000000000001       0.47141263176626552        8.7333824245972816E-002
   3200.0000000000000       0.23000000000000001       0.47430863637621334        8.7554087862513258E-002
   3200.0000000000000       0.23499999999999999       0.47716047059909361        8.7770809649766038E-002
   3200.0000000000000       0.23999999999999999       0.47996971156224988        8.7984105019199343E-002
   3200.0000000000000       0.24500000000000000       0.48273784917358098        8.8194084012637938E-002
   3200.0000000000000       0.25000000000000000       0.48546629258483143        8.8400851606215622E-002
   3200.0000000000000       0.25500000000000000       0.48815637605922668        8.8604507996282861E-002
   3200.0000000000000       0.26000000000000001       0.49080936430868755        8.8805148868037156E-002
   3200.0000000000000       0.26500000000000001       0.49342645735762380        8.9002865647711607E-002
   3200.0000000000000       0.27000000000000002       0.49600879498324502        8.9197745739190232E-002
   3200.0000000000000       0.27500000000000002       0.49855746077625285        8.9389872745929411E-002
   3200.0000000000000       0.28000000000000003       0.50107348586053535        8.9579326679051788E-002
   3200.0000000000000       0.28499999999999998       0.50355785230595218        8.9766184152461070E-002
   3200.0000000000000       0.28999999999999998       0.50601149626436293        8.9950518565792018E-002
   3200.0000000000000       0.29499999999999998       0.50843531085563187        9.0132400275976451E-002
   3200.0000000000000       0.29999999999999999       0.51083014882736022        9.0311896758167115E-002
   3250.0000000000000        5.0000000000000001E-003  0.18692859230097439        9.7161245060743445E-002
   3250.0000000000000        1.0000000000000000E-002  0.21012288579409547        7.7562814660000534E-002
   3250.0000000000000        1.4999999999999999E-002  0.22922437981178839        7.3233889490155524E-002
   3250.0000000000000        2.0000000000000000E-002  0.24548284499556430        7.2246153518123621E-002
   3250.0000000000000        2.5000000000000001E-002  0.25970318014845695        7.2398437966663801E-002
   3250.0000000000000        2.9999999999999999E-002  0.27239477963368663        7.3018683741916543E-002
   3250.0000000000000        3.5000000000000003E-002  0.28389559027816436        7.3845949073703204E-002
   3250.0000000000000        4.0000000000000001E-002  0.29444055274518266        7.4763674834824434E-002
   3250.0000000000000        4.4999999999999998E-002  0.30419959276693515        7.5715036043305525E-002
   3250.0000000000000        5.0000000000000003E-002  0.31329970115318190        7.6670810106235984E-002
   3250.0000000000000        5.5000000000000000E-002  0.32183839316539287        7.7615569690872438E-002
   3250.0000000000000        5.9999999999999998E-002  0.32989227175865371        7.8541185110661604E-002
   3250.0000000000000        6.5000000000000002E-002  0.33752268209658404        7.9443547882409760E-002
   3250.0000000000000        7.0000000000000007E-002  0.34477956716350538        8.0320827541447190E-002
   3250.0000000000000        7.4999999999999997E-002  0.35170417087877698        8.1172504363298217E-002
   3250.0000000000000        8.0000000000000002E-002  0.35833097966128258        8.1998814676380039E-002
   3250.0000000000000        8.5000000000000006E-002  0.36468914692349691        8.2800424655070315E-002
   3250.0000000000000        8.9999999999999997E-002  0.37080355797347780        8.3578234938690932E-002
   3250.0000000000000        9.5000000000000001E-002  0.37669563946550361        8.4333262251182040E-002
   3250.0000000000000       0.10000000000000001       0.38238398390264955        8.5066567371681986E-002
   3250.0000000000000       0.10500000000000000       0.38788483793631695        8.5779211511981382E-002
   3250.0000000000000       0.11000000000000000       0.39321248880849696        8.6472230343995773E-002
   3250.0000000000000       0.11500000000000000       0.39837957355484349        8.7146619098048397E-002
   3250.0000000000000       0.12000000000000000       0.40339732889072161        8.7803324639378150E-002
   3250.0000000000000       0.12500000000000000       0.40827579501416872        8.8443241941389264E-002
   3250.0000000000000       0.13000000000000000       0.41302398322562228        8.9067213309184406E-002
   3250.0000000000000       0.13500000000000001       0.41765001485907138        8.9676029294644369E-002
   3250.0000000000000       0.14000000000000001       0.42216123726119864        9.0270430618744610E-002
   3250.0000000000000       0.14499999999999999       0.42656432125429272        9.0851110658081866E-002
   3250.0000000000000       0.14999999999999999       0.43086534354538536        9.1418718209525102E-002
   3250.0000000000000       0.15500000000000000       0.43506985680811483        9.1973860349736189E-002
   3250.0000000000000       0.16000000000000000       0.43918294960191556        9.2517105274027789E-002
   3250.0000000000000       0.16500000000000001       0.44320929786020363        9.3048985043748436E-002
   3250.0000000000000       0.17000000000000001       0.44715320934282615        9.3569998200913065E-002
   3250.0000000000000       0.17499999999999999       0.45101866218455411        9.4080612228222685E-002
   3250.0000000000000       0.17999999999999999       0.45480933846348059        9.4581265845297802E-002
   3250.0000000000000       0.18500000000000000       0.45852865354794958        9.5072371140098338E-002
   3250.0000000000000       0.19000000000000000       0.46217978184846059        9.5554315539619072E-002
   3250.0000000000000       0.19500000000000001       0.46576567949459108        9.6027463627028048E-002
   3250.0000000000000       0.20000000000000001       0.46928910437081095        9.6492158814130632E-002
   3250.0000000000000       0.20499999999999999       0.47275263387490185        9.6948724878861137E-002
   3250.0000000000000       0.20999999999999999       0.47615868070525152        9.7397467377729849E-002
   3250.0000000000000       0.21500000000000000       0.47950950693603039        9.7838674943005716E-002
   3250.0000000000000       0.22000000000000000       0.48280723660018432        9.8272620474033595E-002
   3250.0000000000000       0.22500000000000001       0.48605386696772090        9.8699562231566437E-002
   3250.0000000000000       0.23000000000000001       0.48925127867969792        9.9119744843409435E-002
   3250.0000000000000       0.23499999999999999       0.49240124487564285        9.9533400229056476E-002
   3250.0000000000000       0.23999999999999999       0.49550543943306452        9.9940748450391637E-002
   3250.0000000000000       0.24500000000000000       0.49856544442161466       0.10034199849493154     
   3250.0000000000000       0.25000000000000000       0.50158275686082276       0.10073734899752791     
   3250.0000000000000       0.25500000000000000       0.50455879485872468       0.10112698890591748     
   3250.0000000000000       0.26000000000000001       0.50749490319881674       0.10151109809502368     
   3250.0000000000000       0.26500000000000001       0.51039235843429920       0.10188984793446144     
   3250.0000000000000       0.27000000000000002       0.51325237354130571       0.10226340181328923     
   3250.0000000000000       0.27500000000000002       0.51607610217655797       0.10263191562567558     
   3250.0000000000000       0.28000000000000003       0.51886464257948228       0.10299553822080844     
   3250.0000000000000       0.28499999999999998       0.52161904115414626       0.10335441182006619     
   3250.0000000000000       0.28999999999999998       0.52434029576231556       0.10370867240419208     
   3250.0000000000000       0.29499999999999998       0.52702935875539292       0.10405845007295839     
   3250.0000000000000       0.29999999999999999       0.52968713976992265       0.10440386937958152     
   3300.0000000000000        5.0000000000000001E-003  0.18338540589005808        9.0001389195765114E-002
   3300.0000000000000        1.0000000000000000E-002  0.20517661537231130        7.0513387559293622E-002
   3300.0000000000000        1.4999999999999999E-002  0.22396496385605938        6.6740462600622386E-002
   3300.0000000000000        2.0000000000000000E-002  0.24032118298038632        6.6358773558582079E-002
   3300.0000000000000        2.5000000000000001E-002  0.25481999841294589        6.7104888626603382E-002
   3300.0000000000000        2.9999999999999999E-002  0.26787686784777426        6.8293556260492105E-002
   3300.0000000000000        3.5000000000000003E-002  0.27978609851360509        6.9662109035292352E-002
   3300.0000000000000        4.0000000000000001E-002  0.29076044554208325        7.1095390708723019E-002
   3300.0000000000000        4.4999999999999998E-002  0.30095782187458348        7.2538765537365976E-002
   3300.0000000000000        5.0000000000000003E-002  0.31049842758976720        7.3965253545477727E-002
   3300.0000000000000        5.5000000000000000E-002  0.31947583579441846        7.5361494840052112E-002
   3300.0000000000000        5.9999999999999998E-002  0.32796433599010422        7.6721195527113165E-002
   3300.0000000000000        6.5000000000000002E-002  0.33602392568844941        7.8041854752978493E-002
   3300.0000000000000        7.0000000000000007E-002  0.34370378910486865        7.9323044361858566E-002
   3300.0000000000000        7.4999999999999997E-002  0.35104477784949162        8.0565468677442825E-002
   3300.0000000000000        8.0000000000000002E-002  0.35808121715682067        8.1770435576074094E-002
   3300.0000000000000        8.5000000000000006E-002  0.36484224593285652        8.2939552983466322E-002
   3300.0000000000000        8.9999999999999997E-002  0.37135282786868240        8.4074552850851358E-002
   3300.0000000000000        9.5000000000000001E-002  0.37763452606313469        8.5177189037540277E-002
   3300.0000000000000       0.10000000000000001       0.38370610468908911        8.6249178866286066E-002
   3300.0000000000000       0.10500000000000000       0.38958400218780448        8.7292170836677063E-002
   3300.0000000000000       0.11000000000000000       0.39528270767233037        8.8307728126824733E-002
   3300.0000000000000       0.11500000000000000       0.40081506345768136        8.9297321633891744E-002
   3300.0000000000000       0.12000000000000000       0.40619251053569361        9.0262328734171254E-002
   3300.0000000000000       0.12500000000000000       0.41142528950019103        9.1204035404690423E-002
   3300.0000000000000       0.13000000000000000       0.41652260633540644        9.2123640241481564E-002
   3300.0000000000000       0.13500000000000001       0.42149277023292947        9.3022259463091186E-002
   3300.0000000000000       0.14000000000000001       0.42634330894865802        9.3900932334585449E-002
   3300.0000000000000       0.14499999999999999       0.43108106598039125        9.4760626666284750E-002
   3300.0000000000000       0.14999999999999999       0.43571228292083769        9.5602244180501228E-002
   3300.0000000000000       0.15500000000000000       0.44024266963740299        9.6426625628017335E-002
   3300.0000000000000       0.16000000000000000       0.44467746439073091        9.7234555592210295E-002
   3300.0000000000000       0.16500000000000001       0.44902148558674254        9.8026766954132386E-002
   3300.0000000000000       0.17000000000000001       0.45327917653154248        9.8803945013845595E-002
   3300.0000000000000       0.17499999999999999       0.45745464430286176        9.9566731276614695E-002
   3300.0000000000000       0.17999999999999999       0.46155169364931142       0.10031572692024701     
   3300.0000000000000       0.18500000000000000       0.46557385666742135       0.10105149596393315     
   3300.0000000000000       0.19000000000000000       0.46952441887706398       0.10177456816069677     
   3300.0000000000000       0.19500000000000001       0.47340644221146100       0.10248544163586713     
   3300.0000000000000       0.20000000000000001       0.47722278535323609       0.10318458529340858     
   3300.0000000000000       0.20499999999999999       0.48097612177882665       0.10387244101084514     
   3300.0000000000000       0.20999999999999999       0.48466895581684444       0.10454942564215157     
   3300.0000000000000       0.21500000000000000       0.48830363697921397       0.10521593284649458     
   3300.0000000000000       0.22000000000000000       0.49188237278518809       0.10587233475919978     
   3300.0000000000000       0.22500000000000001       0.49540724026612060       0.10651898351985500     
   3300.0000000000000       0.23000000000000001       0.49888019631195635       0.10715621267106756     
   3300.0000000000000       0.23499999999999999       0.50230308699781301       0.10778433844009447     
   3300.0000000000000       0.23999999999999999       0.50567765601001391       0.10840366091437334     
   3300.0000000000000       0.24500000000000000       0.50900555227484878       0.10901446512088549     
   3300.0000000000000       0.25000000000000000       0.51228833687970321       0.10961702201829594     
   3300.0000000000000       0.25500000000000000       0.51552748936458592       0.11021158940991925     
   3300.0000000000000       0.26000000000000001       0.51872441345216569       0.11079841278475318     
   3300.0000000000000       0.26500000000000001       0.52188044227593677       0.11137772609310100     
   3300.0000000000000       0.27000000000000002       0.52499684315882722       0.11194975246265024     
   3300.0000000000000       0.27500000000000002       0.52807482198827516       0.11251470486029738     
   3300.0000000000000       0.28000000000000003       0.53111552722835942       0.11307278670448560     
   3300.0000000000000       0.28499999999999998       0.53412005360485448       0.11362419243235382     
   3300.0000000000000       0.28999999999999998       0.53708944549499149       0.11416910802558330     
   3300.0000000000000       0.29499999999999998       0.54002470005013259       0.11470771149844843     
   3300.0000000000000       0.29999999999999999       0.54292677007645607       0.11524017335124566     
   3350.0000000000000        5.0000000000000001E-003  0.19420630812315884       0.11319922642659681     
   3350.0000000000000        1.0000000000000000E-002  0.21237635959862561        8.0944029915164084E-002
   3350.0000000000000        1.4999999999999999E-002  0.22939962830013716        7.3458103930540905E-002
   3350.0000000000000        2.0000000000000000E-002  0.24490979122062398        7.1573907971573980E-002
   3350.0000000000000        2.5000000000000001E-002  0.25904963460711494        7.1672418820804260E-002
   3350.0000000000000        2.9999999999999999E-002  0.27202487023643912        7.2622856368883548E-002
   3350.0000000000000        3.5000000000000003E-002  0.28401957094227659        7.3975031304298527E-002
   3350.0000000000000        4.0000000000000001E-002  0.29518440386605377        7.5522050574881622E-002
   3350.0000000000000        4.4999999999999998E-002  0.30564027693573836        7.7159598334991239E-002
   3350.0000000000000        5.0000000000000003E-002  0.31548430265045152        7.8831746866659405E-002
   3350.0000000000000        5.5000000000000000E-002  0.32479510535356682        8.0507315920425981E-002
   3350.0000000000000        5.9999999999999998E-002  0.33363699863078794        8.2168565699705209E-002
   3350.0000000000000        6.5000000000000002E-002  0.34206315645276503        8.3805394158410249E-002
   3350.0000000000000        7.0000000000000007E-002  0.35011800106153529        8.5412189507513267E-002
   3350.0000000000000        7.4999999999999997E-002  0.35783900656317935        8.6986045640970081E-002
   3350.0000000000000        8.0000000000000002E-002  0.36525807183961584        8.8525713476496820E-002
   3350.0000000000000        8.5000000000000006E-002  0.37240257582970765        9.0030966655207878E-002
   3350.0000000000000        8.9999999999999997E-002  0.37929619710266210        9.1502208865901033E-002
   3350.0000000000000        9.5000000000000001E-002  0.38595955698432938        9.2940226287305153E-002
   3350.0000000000000       0.10000000000000001       0.39241072930050747        9.4346029387368940E-002
   3350.0000000000000       0.10500000000000000       0.39866564827151729        9.5720750914408959E-002
   3350.0000000000000       0.11000000000000000       0.40473843785954811        9.7065579852844516E-002
   3350.0000000000000       0.11500000000000000       0.41064167995322315        9.8381718734798437E-002
   3350.0000000000000       0.12000000000000000       0.41638663448577046        9.9670356297171553E-002
   3350.0000000000000       0.12500000000000000       0.42198342144732481       0.10093265031049950     
   3350.0000000000000       0.13000000000000000       0.42744117243708257       0.10216971719007480     
   3350.0000000000000       0.13500000000000001       0.43276815767632143       0.10338262614149296     
   3350.0000000000000       0.14000000000000001       0.43797189310647627       0.10457239633458548     
   3350.0000000000000       0.14499999999999999       0.44305923121272872       0.10573999608827413     
   3350.0000000000000       0.14999999999999999       0.44803643846098384       0.10688634337455076     
   3350.0000000000000       0.15500000000000000       0.45290926165566830       0.10801230716916681     
   3350.0000000000000       0.16000000000000000       0.45768298507462996       0.10911870932574057     
   3350.0000000000000       0.16500000000000001       0.46236247988416596       0.11020632675215887     
   3350.0000000000000       0.17000000000000001       0.46695224705865318       0.11127589373858242     
   3350.0000000000000       0.17499999999999999       0.47145645480814136       0.11232810433517287     
   3350.0000000000000       0.17999999999999999       0.47587897134062623       0.11336361471159322     
   3350.0000000000000       0.18500000000000000       0.48022339364375255       0.11438304545397393     
   3350.0000000000000       0.19000000000000000       0.48449307285593490       0.11538698377150085     
   3350.0000000000000       0.19500000000000001       0.48869113670361136       0.11637598559622726     
   3350.0000000000000       0.20000000000000001       0.49282050940512878       0.11735057756761827     
   3350.0000000000000       0.20499999999999999       0.49688392937918302       0.11831125889875829     
   3350.0000000000000       0.20999999999999999       0.50088396504410371       0.11925850312481012     
   3350.0000000000000       0.21500000000000000       0.50482302895148101       0.12019275973672974     
   3350.0000000000000       0.22000000000000000       0.50870339046201174       0.12111445570478038     
   3350.0000000000000       0.22500000000000001       0.51252718714166556       0.12202399689730856     
   3350.0000000000000       0.23000000000000001       0.51629643503128675       0.12292176940073726     
   3350.0000000000000       0.23499999999999999       0.52001303792169429       0.12380814074692069     
   3350.0000000000000       0.23999999999999999       0.52367879574854714       0.12468346105399397     
   3350.0000000000000       0.24500000000000000       0.52729541220614162       0.12554806408670507     
   3350.0000000000000       0.25000000000000000       0.53086450166644605       0.12640226824197634     
   3350.0000000000000       0.25500000000000000       0.53438759547870784       0.12724637746516249     
   3350.0000000000000       0.26000000000000001       0.53786614771554875       0.12808068210214640     
   3350.0000000000000       0.26500000000000001       0.54130154042338952       0.12890545969209147     
   3350.0000000000000       0.27000000000000002       0.54469508842807335       0.12972097570533594     
   3350.0000000000000       0.27500000000000002       0.54804804374053839       0.13052748423059482     
   3350.0000000000000       0.28000000000000003       0.55136159960217157       0.13132522861532303     
   3350.0000000000000       0.28499999999999998       0.55463689420494422       0.13211444206280079     
   3350.0000000000000       0.28999999999999998       0.55787501411748142       0.13289534818922380     
   3350.0000000000000       0.29499999999999998       0.56107699744477313       0.13366816154382499     
   3350.0000000000000       0.29999999999999999       0.56424383674621537       0.13443308809480845     
   3400.0000000000000        5.0000000000000001E-003  0.20320829901509521       0.13569251490935783     
   3400.0000000000000        1.0000000000000000E-002  0.21809420260196072        9.0019504691811844E-002
   3400.0000000000000        1.4999999999999999E-002  0.23316198527118748        7.8397073802403336E-002
   3400.0000000000000        2.0000000000000000E-002  0.24753884956524572        7.4697077610805226E-002
   3400.0000000000000        2.5000000000000001E-002  0.26104062036940412        7.3901371238640323E-002
   3400.0000000000000        2.9999999999999999E-002  0.27368513136443351        7.4412122921488411E-002
   3400.0000000000000        3.5000000000000003E-002  0.28554701661540449        7.5579253434100477E-002
   3400.0000000000000        4.0000000000000001E-002  0.29671081075674277        7.7096315572531798E-002
   3400.0000000000000        4.4999999999999998E-002  0.30725588285752425        7.8804033590520559E-002
   3400.0000000000000        5.0000000000000003E-002  0.31725231388630054        8.0613786870335200E-002
   3400.0000000000000        5.5000000000000000E-002  0.32676058210653341        8.2473815838065928E-002
   3400.0000000000000        5.9999999999999998E-002  0.33583248780568092        8.4352840222903222E-002
   3400.0000000000000        6.5000000000000002E-002  0.34451237377621197        8.6231527094676338E-002
   3400.0000000000000        7.0000000000000007E-002  0.35283830424529938        8.8097786884270432E-002
   3400.0000000000000        7.4999999999999997E-002  0.36084309666325193        8.9944057476293499E-002
   3400.0000000000000        8.0000000000000002E-002  0.36855518864915698        9.1765675492298845E-002
   3400.0000000000000        8.5000000000000006E-002  0.37599935361971720        9.3559868238524371E-002
   3400.0000000000000        8.9999999999999997E-002  0.38319728746331128        9.5325113089949259E-002
   3400.0000000000000        9.5000000000000001E-002  0.39016808889513149        9.7060721246074358E-002
   3400.0000000000000       0.10000000000000001       0.39692865347332340        9.8766562199530145E-002
   3400.0000000000000       0.10500000000000000       0.40349399792981849       0.10044287851124468     
   3400.0000000000000       0.11000000000000000       0.40987752832638863       0.10209015971574702     
   3400.0000000000000       0.11500000000000000       0.41609126285648917       0.10370905562429408     
   3400.0000000000000       0.12000000000000000       0.42214601791280354       0.10530031627946443     
   3400.0000000000000       0.12500000000000000       0.42805156427974167       0.10686475017707228     
   3400.0000000000000       0.13000000000000000       0.43381675891677951       0.10840319515094379     
   3400.0000000000000       0.13500000000000001       0.43944965670090852       0.10991649811997690     
   3400.0000000000000       0.14000000000000001       0.44495760563261150       0.11140550108694437     
   3400.0000000000000       0.14499999999999999       0.45034732832901742       0.11287103157535690     
   3400.0000000000000       0.14999999999999999       0.45562499208994744       0.11431389623152118     
   3400.0000000000000       0.15500000000000000       0.46079626939596086       0.11573487669049104     
   3400.0000000000000       0.16000000000000000       0.46586639035781285       0.11713472706273712     
   3400.0000000000000       0.16500000000000001       0.47084018836504571       0.11851417257949791     
   3400.0000000000000       0.17000000000000001       0.47572213996313678       0.11987390906304060     
   3400.0000000000000       0.17499999999999999       0.48051639981242494       0.12121460297964513     
   3400.0000000000000       0.17999999999999999       0.48522683143914586       0.12253689189899568     
   3400.0000000000000       0.18500000000000000       0.48985703437249961       0.12384138523135002     
   3400.0000000000000       0.19000000000000000       0.49441036816642597       0.12512866514859003     
   3400.0000000000000       0.19500000000000001       0.49888997372646932       0.12639928762066627     
   3400.0000000000000       0.20000000000000001       0.50329879229749741       0.12765378351762854     
   3400.0000000000000       0.20499999999999999       0.50763958241447960       0.12889265974120900     
   3400.0000000000000       0.20999999999999999       0.51191493507395702       0.13011640036010305     
   3400.0000000000000       0.21500000000000000       0.51612728734660884       0.13132546773064083     
   3400.0000000000000       0.22000000000000000       0.52027893462008901       0.13252030359012182     
   3400.0000000000000       0.22500000000000001       0.52437204163503648       0.13370133011422872     
   3400.0000000000000       0.23000000000000001       0.52840865245496682       0.13486895093299300     
   3400.0000000000000       0.23499999999999999       0.53239069949194817       0.13602355210203887     
   3400.0000000000000       0.23999999999999999       0.53632001169397214       0.13716550302747674     
   3400.0000000000000       0.24500000000000000       0.54019832198630036       0.13829515734402506     
   3400.0000000000000       0.25000000000000000       0.54402727404739082       0.13941285374678489     
   3400.0000000000000       0.25500000000000000       0.54780842849000888       0.14051891677770870     
   3400.0000000000000       0.26000000000000001       0.55154326850950686       0.14161365756821093     
   3400.0000000000000       0.26500000000000001       0.55523320505382756       0.14269737453964443     
   3400.0000000000000       0.27000000000000002       0.55887958156335804       0.14377035406353322     
   3400.0000000000000       0.27500000000000002       0.56248367832318169       0.14483287108354090     
   3400.0000000000000       0.28000000000000003       0.56604671646542815       0.14588518970118414     
   3400.0000000000000       0.28499999999999998       0.56956986165519463       0.14692756372729437     
   3400.0000000000000       0.28999999999999998       0.57305422748981982       0.14796023720118873     
   3400.0000000000000       0.29499999999999998       0.57650087863805599       0.14898344487945114     
   3400.0000000000000       0.29999999999999999       0.57991083374285080       0.14999741269615413     
   3450.0000000000000        5.0000000000000001E-003  0.19730345948367936       0.12059489680036144     
   3450.0000000000000        1.0000000000000000E-002  0.21864681162540808        9.0935347080815548E-002
   3450.0000000000000        1.4999999999999999E-002  0.23749289590185380        8.4386187733779067E-002
   3450.0000000000000        2.0000000000000000E-002  0.25411775321565927        8.2960271691714257E-002
   3450.0000000000000        2.5000000000000001E-002  0.26897523541420298        8.3304662724157597E-002
   3450.0000000000000        2.9999999999999999E-002  0.28242803961040108        8.4385946362660502E-002
   3450.0000000000000        3.5000000000000003E-002  0.29474575256446695        8.5799016806642300E-002
   3450.0000000000000        4.0000000000000001E-002  0.30612897009426260        8.7361053815725814E-002
   3450.0000000000000        4.4999999999999998E-002  0.31672949292509517        8.8981893284530628E-002
   3450.0000000000000        5.0000000000000003E-002  0.32666448616180815        9.0614524895761384E-002
   3450.0000000000000        5.5000000000000000E-002  0.33602611819764255        9.2233690098410773E-002
   3450.0000000000000        5.9999999999999998E-002  0.34488816031430397        9.3825746041212188E-002
   3450.0000000000000        6.5000000000000002E-002  0.35331057939562310        9.5383519937164943E-002
   3450.0000000000000        7.0000000000000007E-002  0.36134279549956128        9.6903551543465638E-002
   3450.0000000000000        7.4999999999999997E-002  0.36902603693693126        9.8384550893302863E-002
   3450.0000000000000        8.0000000000000002E-002  0.37639507397541511        9.9826506049200861E-002
   3450.0000000000000        8.5000000000000006E-002  0.38347951669785130       0.10123015308363421     
   3450.0000000000000        8.9999999999999997E-002  0.39030480165088183       0.10259665487920520     
   3450.0000000000000        9.5000000000000001E-002  0.39689295253330670       0.10392740375094495     
   3450.0000000000000       0.10000000000000001       0.40326317425723585       0.10522389922183666     
   3450.0000000000000       0.10500000000000000       0.40943232236322086       0.10648767228870565     
   3450.0000000000000       0.11000000000000000       0.41541527795456140       0.10772023888550475     
   3450.0000000000000       0.11500000000000000       0.42122525013898326       0.10892307189272106     
   3450.0000000000000       0.12000000000000000       0.42687402222051973       0.11009758501578043     
   3450.0000000000000       0.12500000000000000       0.43237215378968913       0.11124512428404003     
   3450.0000000000000       0.13000000000000000       0.43772914790260059       0.11236696443395117     
   3450.0000000000000       0.13500000000000001       0.44295359037684540       0.11346430839667233     
   3450.0000000000000       0.14000000000000001       0.44805326663193334       0.11453828872436679     
   3450.0000000000000       0.14499999999999999       0.45303526030530084       0.11558997018825697     
   3450.0000000000000       0.14999999999999999       0.45790603697074239       0.11662035304329881     
   3450.0000000000000       0.15500000000000000       0.46267151559645026       0.11763037662764757     
   3450.0000000000000       0.16000000000000000       0.46733712984908765       0.11862092308058773     
   3450.0000000000000       0.16500000000000001       0.47190788093842084       0.11959282103994426     
   3450.0000000000000       0.17000000000000001       0.47638838337485112       0.12054684923192127     
   3450.0000000000000       0.17499999999999999       0.48078290475829860       0.12148373990118172     
   3450.0000000000000       0.17999999999999999       0.48509540051541811       0.12240418205232859     
   3450.0000000000000       0.18500000000000000       0.48932954434118892       0.12330882448947482     
   3450.0000000000000       0.19000000000000000       0.49348875497155259       0.12419827865078625     
   3450.0000000000000       0.19500000000000001       0.49757621980917205       0.12507312124145348     
   3450.0000000000000       0.20000000000000001       0.50159491583932159       0.12593389667263447     
   3450.0000000000000       0.20499999999999999       0.50554762820338750       0.12678111931632094     
   3450.0000000000000       0.20999999999999999       0.50943696674032113       0.12761527558734534     
   3450.0000000000000       0.21500000000000000       0.51326538075921935       0.12843682586425811     
   3450.0000000000000       0.22000000000000000       0.51703517226708084       0.12924620626080538     
   3450.0000000000000       0.22500000000000001       0.52074850784319304       0.13004383025942559     
   3450.0000000000000       0.23000000000000001       0.52440742932434081       0.13083009021767117     
   3450.0000000000000       0.23499999999999999       0.52801386344212364       0.13160535875783322     
   3450.0000000000000       0.23999999999999999       0.53156963053435824       0.13236999004936681     
   3450.0000000000000       0.24500000000000000       0.53507645243620883       0.13312432099302043     
   3450.0000000000000       0.25000000000000000       0.53853595964280299       0.13386867231487731     
   3450.0000000000000       0.25500000000000000       0.54194969782327362       0.13460334957785738     
   3450.0000000000000       0.26000000000000001       0.54531913375605845       0.13532864411759629     
   3450.0000000000000       0.26500000000000001       0.54864566074661869       0.13604483390902622     
   3450.0000000000000       0.27000000000000002       0.55193060358128931       0.13675218436943648     
   3450.0000000000000       0.27500000000000002       0.55517522306453804       0.13745094910328370     
   3450.0000000000000       0.28000000000000003       0.55838072018135376       0.13814137059355772     
   3450.0000000000000       0.28499999999999998       0.56154823992165859       0.13882368084408150     
   3450.0000000000000       0.28999999999999998       0.56467887479944701       0.13949810197673845     
   3450.0000000000000       0.29499999999999998       0.56777366809569740       0.14016484678726143     
   3450.0000000000000       0.29999999999999999       0.57083361685091161       0.14082411926290250     
   3500.0000000000000        5.0000000000000001E-003  0.19330214732026160       0.11110582881834183     
   3500.0000000000000        1.0000000000000000E-002  0.22107286498248754        9.5039007411103812E-002
   3500.0000000000000        1.4999999999999999E-002  0.24267488768940559        9.1995847375570663E-002
   3500.0000000000000        2.0000000000000000E-002  0.26055002706256442        9.1684227196051848E-002
   3500.0000000000000        2.5000000000000001E-002  0.27592422034650027        9.2252771338757478E-002
   3500.0000000000000        2.9999999999999999E-002  0.28949349261451124        9.3152411591342826E-002
   3500.0000000000000        3.5000000000000003E-002  0.30169188444101330        9.4177379186299454E-002
   3500.0000000000000        4.0000000000000001E-002  0.31280927131470598        9.5239829419057787E-002
   3500.0000000000000        4.4999999999999998E-002  0.32304949600386124        9.6299468781091913E-002
   3500.0000000000000        5.0000000000000003E-002  0.33256175955431067        9.7337316019608933E-002
   3500.0000000000000        5.5000000000000000E-002  0.34145881261550215        9.8344651922373946E-002
   3500.0000000000000        5.9999999999999998E-002  0.34982810864908392        9.9317937409756321E-002
   3500.0000000000000        6.5000000000000002E-002  0.35773896317924453       0.10025631854358792     
   3500.0000000000000        7.0000000000000007E-002  0.36524732758301731       0.10116034036118124     
   3500.0000000000000        7.4999999999999997E-002  0.37239907593848065       0.10203125983653827     
   3500.0000000000000        8.0000000000000002E-002  0.37923233085562569       0.10287066996129243     
   3500.0000000000000        8.5000000000000006E-002  0.38577914861816709       0.10368029146221430     
   3500.0000000000000        8.9999999999999997E-002  0.39206676554161252       0.10446185748000693     
   3500.0000000000000        9.5000000000000001E-002  0.39811853666228142       0.10521705091729204     
   3500.0000000000000       0.10000000000000001       0.40395465416075954       0.10594747205956252     
   3500.0000000000000       0.10500000000000000       0.40959270515112883       0.10665462371486034     
   3500.0000000000000       0.11000000000000000       0.41504811036924466       0.10733990646771699     
   3500.0000000000000       0.11500000000000000       0.42033447322937362       0.10800461968608860     
   3500.0000000000000       0.12000000000000000       0.42546386051140977       0.10864996568784621     
   3500.0000000000000       0.12500000000000000       0.43044703025389425       0.10927705551833405     
   3500.0000000000000       0.13000000000000000       0.43529361842091352       0.10988691541685462     
   3500.0000000000000       0.13500000000000001       0.44001229304403605       0.11048049342932333     
   3500.0000000000000       0.14000000000000001       0.44461088246044911       0.11105866585571578     
   3500.0000000000000       0.14499999999999999       0.44909648273985853       0.11162224336241658     
   3500.0000000000000       0.14999999999999999       0.45347554825594300       0.11217197667588942     
   3500.0000000000000       0.15500000000000000       0.45775396850343775       0.11270856182625419     
   3500.0000000000000       0.16000000000000000       0.46193713361269756       0.11323264494028132     
   3500.0000000000000       0.16500000000000001       0.46602999051575550       0.11374482660101135     
   3500.0000000000000       0.17000000000000001       0.47003709133274379       0.11424566580066058     
   3500.0000000000000       0.17499999999999999       0.47396263524710935       0.11473568351785721     
   3500.0000000000000       0.17999999999999999       0.47781050490186616       0.11521536595153771     
   3500.0000000000000       0.18500000000000000       0.48158429816209120       0.11568516744328922     
   3500.0000000000000       0.19000000000000000       0.48528735593973721       0.11614551311834347     
   3500.0000000000000       0.19500000000000001       0.48892278665715638       0.11659680127331669     
   3500.0000000000000       0.20000000000000001       0.49249348782909091       0.11703940553644766     
   3500.0000000000000       0.20499999999999999       0.49600216516440998       0.11747367682371601     
   3500.0000000000000       0.20999999999999999       0.49945134952478798       0.11789994511192090     
   3500.0000000000000       0.21500000000000000       0.50284341202491900       0.11831852104764316     
   3500.0000000000000       0.22000000000000000       0.50618057751547219       0.11872969740901744     
   3500.0000000000000       0.22500000000000001       0.50946493665403458       0.11913375043542830     
   3500.0000000000000       0.23000000000000001       0.51269845673935099       0.11953094103860350     
   3500.0000000000000       0.23499999999999999       0.51588299145914751       0.11992151590711249     
   3500.0000000000000       0.23999999999999999       0.51902028968081326       0.12030570851496290     
   3500.0000000000000       0.24500000000000000       0.52211200339651631       0.12068374004382469     
   3500.0000000000000       0.25000000000000000       0.52515969491935044       0.12105582022737210     
   3500.0000000000000       0.25500000000000000       0.52816484341440495       0.12142214812531808     
   3500.0000000000000       0.26000000000000001       0.53112885083781614       0.12178291283389700     
   3500.0000000000000       0.26500000000000001       0.53405304734761538       0.12213829413883592     
   3500.0000000000000       0.27000000000000002       0.53693869624225088       0.12248846311620956     
   3500.0000000000000       0.27500000000000002       0.53978699847584488       0.12283358268601147     
   3500.0000000000000       0.28000000000000003       0.54259909679336860       0.12317380812277141     
   3500.0000000000000       0.28499999999999998       0.54537607952383005       0.12350928752710306     
   3500.0000000000000       0.28999999999999998       0.54811898406516246       0.12384016226166945     
   3500.0000000000000       0.29499999999999998       0.55082880009066781       0.12416656735470469     
   3500.0000000000000       0.29999999999999999       0.55350647250353147       0.12448863187391615     
   3550.0000000000000        5.0000000000000001E-003  0.20210685942594278       0.13277439883955555     
   3550.0000000000000        1.0000000000000000E-002  0.22614058951136223       0.10405769793275441     
   3550.0000000000000        1.4999999999999999E-002  0.24617141885212457        9.7413554390389498E-002
   3550.0000000000000        2.0000000000000000E-002  0.26332838532738750        9.5657900075910782E-002
   3550.0000000000000        2.5000000000000001E-002  0.27839185045123832        9.5597425403492184E-002
   3550.0000000000000        2.9999999999999999E-002  0.29187007751475708        9.6249209871423699E-002
   3550.0000000000000        3.5000000000000003E-002  0.30410575706898485        9.7227844379475556E-002
   3550.0000000000000        4.0000000000000001E-002  0.31533962516042086        9.8359051200874112E-002
   3550.0000000000000        4.4999999999999998E-002  0.32574707338359699        9.9556520673126134E-002
   3550.0000000000000        5.0000000000000003E-002  0.33545988450146347       0.10077492927276420     
   3550.0000000000000        5.5000000000000000E-002  0.34457967215685242       0.10198963986731920     
   3550.0000000000000        5.9999999999999998E-002  0.35318651980301052       0.10318708902755952     
   3550.0000000000000        6.5000000000000002E-002  0.36134472961225922       0.10435990523796129     
   3550.0000000000000        7.0000000000000007E-002  0.36910676632859279       0.10550429025499627     
   3550.0000000000000        7.4999999999999997E-002  0.37651603578440479       0.10661855211321178     
   3550.0000000000000        8.0000000000000002E-002  0.38360888864966453       0.10770225434657911     
   3550.0000000000000        8.5000000000000006E-002  0.39041609549055895       0.10875570885472273     
   3550.0000000000000        8.9999999999999997E-002  0.39696395261409334       0.10977966711367658     
   3550.0000000000000        9.5000000000000001E-002  0.40327512469598398       0.11077512920029173     
   3550.0000000000000       0.10000000000000001       0.40936929625931107       0.11174322449101937     
   3550.0000000000000       0.10500000000000000       0.41526368201280595       0.11268513683678660     
   3550.0000000000000       0.11000000000000000       0.42097343139663734       0.11360205778335157     
   3550.0000000000000       0.11500000000000000       0.42651195274208015       0.11449515769961509     
   3550.0000000000000       0.12000000000000000       0.43189117558617568       0.11536556844474939     
   3550.0000000000000       0.12500000000000000       0.43712176486192816       0.11621437351030021     
   3550.0000000000000       0.13000000000000000       0.44221329724771802       0.11704260301049134     
   3550.0000000000000       0.13500000000000001       0.44717440747465709       0.11785123180476811     
   3550.0000000000000       0.14000000000000001       0.45201291057053972       0.11864117962233807     
   3550.0000000000000       0.14499999999999999       0.45673590466993597       0.11941331243994711     
   3550.0000000000000       0.14999999999999999       0.46134985800880157       0.12016844461529488     
   3550.0000000000000       0.15500000000000000       0.46586068295627114       0.12090734144541689     
   3550.0000000000000       0.16000000000000000       0.47027379935085706       0.12163072193111446     
   3550.0000000000000       0.16500000000000001       0.47459418895664290       0.12233926160378401     
   3550.0000000000000       0.17000000000000001       0.47882644250370993       0.12303359532188528     
   3550.0000000000000       0.17499999999999999       0.48297480050154690       0.12371431997876559     
   3550.0000000000000       0.17999999999999999       0.48704318879657871       0.12438199708689669     
   3550.0000000000000       0.18500000000000000       0.49103524967185641       0.12503715521933409     
   3550.0000000000000       0.19000000000000000       0.49495436914835911       0.12568029229975650     
   3550.0000000000000       0.19500000000000001       0.49880370103570365       0.12631187773942301     
   3550.0000000000000       0.20000000000000001       0.50258618818957279       0.12693235442390446     
   3550.0000000000000       0.20499999999999999       0.50630458135944045       0.12754214055528143     
   3550.0000000000000       0.20999999999999999       0.50996145594976550       0.12814163135717352     
   3550.0000000000000       0.21500000000000000       0.51355922696809497       0.12873120065085505     
   3550.0000000000000       0.22000000000000000       0.51710016239237788       0.12931120231106902     
   3550.0000000000000       0.22500000000000001       0.52058639515559946       0.12988197161015322     
   3550.0000000000000       0.23000000000000001       0.52401993391731361       0.13044382645887079     
   3550.0000000000000       0.23499999999999999       0.52740267276773767       0.13099706855197160     
   3550.0000000000000       0.23999999999999999       0.53073639998995192       0.13154198442606255     
   3550.0000000000000       0.24500000000000000       0.53402280598875229       0.13207884643687393     
   3550.0000000000000       0.25000000000000000       0.53726349048030519       0.13260791366251082     
   3550.0000000000000       0.25500000000000000       0.54045996902449822       0.13312943273877578     
   3550.0000000000000       0.26000000000000001       0.54361367897142654       0.13364363863216727     
   3550.0000000000000       0.26500000000000001       0.54672598488450486       0.13415075535570153     
   3550.0000000000000       0.27000000000000002       0.54979818349501042       0.13465099663227487     
   3550.0000000000000       0.27500000000000002       0.55283150823623672       0.13514456650987741     
   3550.0000000000000       0.28000000000000003       0.55582713339972833       0.13563165993260445     
   3550.0000000000000       0.28499999999999998       0.55878617795110819       0.13611246327106388     
   3550.0000000000000       0.28999999999999998       0.56170970903871209       0.13658715481546646     
   3550.0000000000000       0.29499999999999998       0.56459874522450260       0.13705590523440045     
   3550.0000000000000       0.29999999999999999       0.56745425946346495       0.13751887800202650     
   3600.0000000000000        5.0000000000000001E-003  0.20975442727328253       0.15404041303900071     
   3600.0000000000000        1.0000000000000000E-002  0.23040954939576500       0.11214038228707596     
   3600.0000000000000        1.4999999999999999E-002  0.24877025134028133       0.10159273556239973     
   3600.0000000000000        2.0000000000000000E-002  0.26505314726458457        9.8188810765724346E-002
   3600.0000000000000        2.5000000000000001E-002  0.27965887238193871        9.7349681281065886E-002
   3600.0000000000000        2.9999999999999999E-002  0.29291775805236342        9.7638631784401297E-002
   3600.0000000000000        3.5000000000000003E-002  0.30508003990680987        9.8479824880751785E-002
   3600.0000000000000        4.0000000000000001E-002  0.31633438576342437        9.9606058018616467E-002
   3600.0000000000000        4.4999999999999998E-002  0.32682496555927848       0.10088079973679313     
   3600.0000000000000        5.0000000000000003E-002  0.33666388807562903       0.10222950746730679     
   3600.0000000000000        5.5000000000000000E-002  0.34593986474496929       0.10360957434832528     
   3600.0000000000000        5.9999999999999998E-002  0.35472423765260447       0.10499589976950453     
   3600.0000000000000        6.5000000000000002E-002  0.36307522528948494       0.10637344863077919     
   3600.0000000000000        7.0000000000000007E-002  0.37104096260181463       0.10773319156199605     
   3600.0000000000000        7.4999999999999997E-002  0.37866171565492823       0.10906978665285516     
   3600.0000000000000        8.0000000000000002E-002  0.38597152229189274       0.11038020544296129     
   3600.0000000000000        8.5000000000000006E-002  0.39299942687299200       0.11166289320103084     
   3600.0000000000000        8.9999999999999997E-002  0.39977042319706274       0.11291724256607436     
   3600.0000000000000        9.5000000000000001E-002  0.40630618431827131       0.11414325666447406     
   3600.0000000000000       0.10000000000000001       0.41262563443665301       0.11534132981908155     
   3600.0000000000000       0.10500000000000000       0.41874540214311146       0.11651210288784877     
   3600.0000000000000       0.11000000000000000       0.42468018339295494       0.11765636688378601     
   3600.0000000000000       0.11500000000000000       0.43044303498603009       0.11877499834778400     
   3600.0000000000000       0.12000000000000000       0.43604561396473424       0.11986891589758371     
   3600.0000000000000       0.12500000000000000       0.44149837449764168       0.12093905106507793     
   3600.0000000000000       0.13000000000000000       0.44681073102850372       0.12198632886659770     
   3600.0000000000000       0.13500000000000001       0.45199119442373037       0.12301165505222213     
   3600.0000000000000       0.14000000000000001       0.45704748633206321       0.12401590796218694     
   3600.0000000000000       0.14499999999999999       0.46198663583025634       0.12499993357012910     
   3600.0000000000000       0.14999999999999999       0.46681506156492047       0.12596454273095287     
   3600.0000000000000       0.15500000000000000       0.47153864194024153       0.12691050994901329     
   3600.0000000000000       0.16000000000000000       0.47616277539182233       0.12783857318701514     
   3600.0000000000000       0.16500000000000001       0.48069243239067538       0.12874943437800052     
   3600.0000000000000       0.17000000000000001       0.48513220051086248       0.12964376040206632     
   3600.0000000000000       0.17499999999999999       0.48948632364912342       0.13052218435935822     
   3600.0000000000000       0.17999999999999999       0.49375873628996902       0.13138530702041626     
   3600.0000000000000       0.18500000000000000       0.49795309355380296       0.13223369837021284     
   3600.0000000000000       0.19000000000000000       0.50207279764013735       0.13306789918744005     
   3600.0000000000000       0.19500000000000001       0.50612102117634206       0.13388842261867367     
   3600.0000000000000       0.20000000000000001       0.51010072789963223       0.13469575572002129     
   3600.0000000000000       0.20499999999999999       0.51401469103228581       0.13549036094818701     
   3600.0000000000000       0.20999999999999999       0.51786550965437173       0.13627267758955766     
   3600.0000000000000       0.21500000000000000       0.52165562333224302       0.13704312312070044     
   3600.0000000000000       0.22000000000000000       0.52538732522281895       0.13780209449704170     
   3600.0000000000000       0.22500000000000001       0.52906277384181688       0.13854996936888828     
   3600.0000000000000       0.23000000000000001       0.53268400365740309       0.13928710722559562     
   3600.0000000000000       0.23499999999999999       0.53625293464830381       0.14001385046980980     
   3600.0000000000000       0.23999999999999999       0.53977138094648847       0.14073052542444056     
   3600.0000000000000       0.24500000000000000       0.54324105866850914       0.14143744327547658     
   3600.0000000000000       0.25000000000000000       0.54666359302595424       0.14213490095399969     
   3600.0000000000000       0.25500000000000000       0.55004052479386534       0.14282318196086904     
   3600.0000000000000       0.26000000000000001       0.55337331620602781       0.14350255713754853     
   3600.0000000000000       0.26500000000000001       0.55666335633752051       0.14417328538648622     
   3600.0000000000000       0.27000000000000002       0.55991196602757842       0.14483561434434841     
   3600.0000000000000       0.27500000000000002       0.56312040238948569       0.14548978101126461     
   3600.0000000000000       0.28000000000000003       0.56628986294874284       0.14613601233908421     
   3600.0000000000000       0.28499999999999998       0.56942148944599591       0.14677452578147615     
   3600.0000000000000       0.28999999999999998       0.57251637133708022       0.14740552980852956     
   3600.0000000000000       0.29499999999999998       0.57557554901892405       0.14802922438834232     
   3600.0000000000000       0.29999999999999999       0.57860001680691109       0.14864580143792300     
   3650.0000000000000        5.0000000000000001E-003  0.22042353108255691       0.18785465046878735     
   3650.0000000000000        1.0000000000000000E-002  0.23945373723138047       0.13081170681476073     
   3650.0000000000000        1.4999999999999999E-002  0.25699898530810916       0.11571629218200252     
   3650.0000000000000        2.0000000000000000E-002  0.27289390724362733       0.11033301761024487     
   3650.0000000000000        2.5000000000000001E-002  0.28734758630788376       0.10850514684337872     
   3650.0000000000000        2.9999999999999999E-002  0.30059209944992421       0.10828021913799073     
   3650.0000000000000        3.5000000000000003E-002  0.31282409532100591       0.10886615352454193     
   3650.0000000000000        4.0000000000000001E-002  0.32420127667753001       0.10989021561075707     
   3650.0000000000000        4.4999999999999998E-002  0.33484902712104830       0.11115878367410503     
   3650.0000000000000        5.0000000000000003E-002  0.34486759236248538       0.11256403950632400     
   3650.0000000000000        5.5000000000000000E-002  0.35433794367066052       0.11404285639654610     
   3650.0000000000000        5.9999999999999998E-002  0.36332623673238229       0.11555691142847739     
   3650.0000000000000        6.5000000000000002E-002  0.37188713908942389       0.11708234581438570     
   3650.0000000000000        7.0000000000000007E-002  0.38006631222716125       0.11860407250248911     
   3650.0000000000000        7.4999999999999997E-002  0.38790227605302202       0.12011249325160973     
   3650.0000000000000        8.0000000000000002E-002  0.39542782349119260       0.12160153136745401     
   3650.0000000000000        8.5000000000000006E-002  0.40267110564821890       0.12306741456766597     
   3650.0000000000000        8.9999999999999997E-002  0.40965647360771434       0.12450790145070478     
   3650.0000000000000        9.5000000000000001E-002  0.41640513856054051       0.12592177861864495     
   3650.0000000000000       0.10000000000000001       0.42293569485784266       0.12730852743598595     
   3650.0000000000000       0.10500000000000000       0.42926453851425778       0.12866809962013021     
   3650.0000000000000       0.11000000000000000       0.43540620513632688       0.13000076408771574     
   3650.0000000000000       0.11500000000000000       0.44137364513307131       0.13130700129036610     
   3650.0000000000000       0.12000000000000000       0.44717844964621006       0.13258742969536860     
   3650.0000000000000       0.12500000000000000       0.45283103741273872       0.13384275432136783     
   3650.0000000000000       0.13000000000000000       0.45834081039587016       0.13507373058515476     
   3650.0000000000000       0.13500000000000001       0.46371628425136779       0.13628113888576038     
   3650.0000000000000       0.14000000000000001       0.46896519836715395       0.13746576678310440     
   3650.0000000000000       0.14499999999999999       0.47409460920628005       0.13862839658639284     
   3650.0000000000000       0.14999999999999999       0.47911096991255098       0.13976979681750748     
   3650.0000000000000       0.15500000000000000       0.48402019854368811       0.14089071646125950     
   3650.0000000000000       0.16000000000000000       0.48882773683491065       0.14199188122470391     
   3650.0000000000000       0.16500000000000001       0.49353860103404290       0.14307399124557366     
   3650.0000000000000       0.17000000000000001       0.49815742606395219       0.14413771984425447     
   3650.0000000000000       0.17499999999999999       0.50268850404160925       0.14518371302403102     
   3650.0000000000000       0.17999999999999999       0.50713581800207896       0.14621258950376803     
   3650.0000000000000       0.18500000000000000       0.51150307153025121       0.14722494112477336     
   3650.0000000000000       0.19000000000000000       0.51579371488549075       0.14822133351560443     
   3650.0000000000000       0.19500000000000001       0.52001096810874214       0.14920230692938538     
   3650.0000000000000       0.20000000000000001       0.52415784152347178       0.15016837719091022     
   3650.0000000000000       0.20499999999999999       0.52823715397762994       0.15112003670759994     
   3650.0000000000000       0.20999999999999999       0.53225154912083750       0.15205775551084361     
   3650.0000000000000       0.21500000000000000       0.53620350996708821       0.15298198230353480     
   3650.0000000000000       0.22000000000000000       0.54009537195668156       0.15389314549651195     
   3650.0000000000000       0.22500000000000001       0.54392933470053617       0.15479165422177527     
   3650.0000000000000       0.23000000000000001       0.54770747256436336       0.15567789931418061     
   3650.0000000000000       0.23499999999999999       0.55143174422855978       0.15655225425617425     
   3650.0000000000000       0.23999999999999999       0.55510400134138960       0.15741507608224631     
   3650.0000000000000       0.24500000000000000       0.55872599636750486       0.15826670624134168     
   3650.0000000000000       0.25000000000000000       0.56229938972064264       0.15910747141661652     
   3650.0000000000000       0.25500000000000000       0.56582575625804010       0.15993768430274646     
   3650.0000000000000       0.26000000000000001       0.56930659120444371       0.16075764434159348     
   3650.0000000000000       0.26500000000000001       0.57274331556526636       0.16156763841743949     
   3650.0000000000000       0.27000000000000002       0.57613728108128348       0.16236794151327585     
   3650.0000000000000       0.27500000000000002       0.57948977477106411       0.16315881732981183     
   3650.0000000000000       0.28000000000000003       0.58280202310196216       0.16394051886896349     
   3650.0000000000000       0.28499999999999998       0.58607519582582979       0.16471328898362897     
   3650.0000000000000       0.28999999999999998       0.58931040951155200       0.16547736089556175     
   3650.0000000000000       0.29499999999999998       0.59250873080295008       0.16623295868312293     
   3650.0000000000000       0.29999999999999999       0.59567117942750247       0.16698029774065362     
   3700.0000000000000        5.0000000000000001E-003  0.22950584741649990       0.22078275582924811     
   3700.0000000000000        1.0000000000000000E-002  0.24714480033770028       0.14844516100948726     
   3700.0000000000000        1.4999999999999999E-002  0.26393226822390153       0.12871786723365622     
   3700.0000000000000        2.0000000000000000E-002  0.27943624557119762       0.12130008038255845     
   3700.0000000000000        2.5000000000000001E-002  0.29371331149838203       0.11844443058586970     
   3700.0000000000000        2.9999999999999999E-002  0.30691140146678053       0.11767683212439554     
   3700.0000000000000        3.5000000000000003E-002  0.31917905601995455       0.11798577059777171     
   3700.0000000000000        4.0000000000000001E-002  0.33064522921227113       0.11889105631366391     
   3700.0000000000000        4.4999999999999998E-002  0.34141740813571075       0.12014072943594170     
   3700.0000000000000        5.0000000000000003E-002  0.35158429702515759       0.12159284175483528     
   3700.0000000000000        5.5000000000000000E-002  0.36121919830069749       0.12316313701464063     
   3700.0000000000000        5.9999999999999998E-002  0.37038304275705564       0.12479962034556842     
   3700.0000000000000        6.5000000000000002E-002  0.37912686305216686       0.12646926865944366     
   3700.0000000000000        7.0000000000000007E-002  0.38749374790804697       0.12815067340411304     
   3700.0000000000000        7.4999999999999997E-002  0.39552037042145005       0.12982977179881305     
   3700.0000000000000        8.0000000000000002E-002  0.40323818289106583       0.13149727193616428     
   3700.0000000000000        8.5000000000000006E-002  0.41067435493852777       0.13314704819612050     
   3700.0000000000000        8.9999999999999997E-002  0.41785251487027242       0.13477511336744205     
   3700.0000000000000        9.5000000000000001E-002  0.42479333994269580       0.13637894453880331     
   3700.0000000000000       0.10000000000000001       0.43151503001294117       0.13795703201349455     
   3700.0000000000000       0.10500000000000000       0.43803369059420855       0.13950857220935459     
   3700.0000000000000       0.11000000000000000       0.44436364501290326       0.14103325547550541     
   3700.0000000000000       0.11500000000000000       0.45051769066078584       0.14253111763862655     
   3700.0000000000000       0.12000000000000000       0.45650731082993168       0.14400243503796017     
   3700.0000000000000       0.12500000000000000       0.46234285099538230       0.14544764966513304     
   3700.0000000000000       0.13000000000000000       0.46803366643651168       0.14686731540957701     
   3700.0000000000000       0.13500000000000001       0.47358824659300391       0.14826205926681418     
   3700.0000000000000       0.14000000000000001       0.47901432041097397       0.14963255325941019     
   3700.0000000000000       0.14499999999999999       0.48431894605882092       0.15097949409361863     
   3700.0000000000000       0.14999999999999999       0.48950858771482808       0.15230358844335687     
   3700.0000000000000       0.15500000000000000       0.49458918160075210       0.15360554235333113     
   3700.0000000000000       0.16000000000000000       0.49956619302178890       0.15488605367270303     
   3700.0000000000000       0.16500000000000001       0.50444466584664605       0.15614580672714792     
   3700.0000000000000       0.17000000000000001       0.50922926560200721       0.15738546864869560     
   3700.0000000000000       0.17499999999999999       0.51392431714835218       0.15860568693504520     
   3700.0000000000000       0.17999999999999999       0.51853383773747741       0.15980708792061429     
   3700.0000000000000       0.18500000000000000       0.52306156611739318       0.16099027592245069     
   3700.0000000000000       0.19000000000000000       0.52751098824086240       0.16215583288369942     
   3700.0000000000000       0.19500000000000001       0.53188536004448939       0.16330431838146217     
   3700.0000000000000       0.20000000000000001       0.53618772769194212       0.16443626989879370     
   3700.0000000000000       0.20499999999999999       0.54042094561442688       0.16555220328522793     
   3700.0000000000000       0.20999999999999999       0.54458769263146689       0.16665261334878501     
   3700.0000000000000       0.21500000000000000       0.54869048639338724       0.16773797453643521     
   3700.0000000000000       0.22000000000000000       0.55273169635212105       0.16880874167061999     
   3700.0000000000000       0.22500000000000001       0.55671355543778955       0.16986535071752637     
   3700.0000000000000       0.23000000000000001       0.56063817059395848       0.17090821956897170     
   3700.0000000000000       0.23499999999999999       0.56450753230373207       0.17193774882445864     
   3700.0000000000000       0.23999999999999999       0.56832352322127377       0.17295432256356802     
   3700.0000000000000       0.24500000000000000       0.57208792600838132       0.17395830910159582     
   3700.0000000000000       0.25000000000000000       0.57580243046299295       0.17495006172345354     
   3700.0000000000000       0.25500000000000000       0.57946864001557408       0.17592991939244673     
   3700.0000000000000       0.26000000000000001       0.58308807765995918       0.17689820743176912     
   3700.0000000000000       0.26500000000000001       0.58666219137715092       0.17785523817747548     
   3700.0000000000000       0.27000000000000002       0.59019235910360668       0.17880131160238980     
   3700.0000000000000       0.27500000000000002       0.59367989328950499       0.17973671591092300     
   3700.0000000000000       0.28000000000000003       0.59712604508725231       0.18066172810516420     
   3700.0000000000000       0.28499999999999998       0.60053200820592378       0.18157661452287777     
   3700.0000000000000       0.28999999999999998       0.60389892246336341       0.18248163134824430     
   3700.0000000000000       0.29499999999999998       0.60722787706418602       0.18337702509631199     
   3700.0000000000000       0.29999999999999999       0.61051991362888203       0.18426303307221359     
   3750.0000000000000        5.0000000000000001E-003  0.24330290133157845       0.27885554247421890     
   3750.0000000000000        1.0000000000000000E-002  0.26237439457979345       0.18855842059267988     
   3750.0000000000000        1.4999999999999999E-002  0.27997479284627191       0.16298386136857559     
   3750.0000000000000        2.0000000000000000E-002  0.29596909023108248       0.15265659399631712     
   3750.0000000000000        2.5000000000000001E-002  0.31055422822322376       0.14803687595765555     
   3750.0000000000000        2.9999999999999999E-002  0.32394932029905710       0.14606533914324704     
   3750.0000000000000        3.5000000000000003E-002  0.33634194367572257       0.14548432649944060     
   3750.0000000000000        4.0000000000000001E-002  0.34788397511787450       0.14569271559133506     
   3750.0000000000000        4.4999999999999998E-002  0.35869715330701779       0.14637244936632177     
   3750.0000000000000        5.0000000000000003E-002  0.36887947425989837       0.14734251904945569     
   3750.0000000000000        5.5000000000000000E-002  0.37851054412406654       0.14849415958725926     
   3750.0000000000000        5.9999999999999998E-002  0.38765571604732585       0.14975924843571126     
   3750.0000000000000        6.5000000000000002E-002  0.39636921490816601       0.15109373017128017     
   3750.0000000000000        7.0000000000000007E-002  0.40469649075022895       0.15246840177543125     
   3750.0000000000000        7.4999999999999997E-002  0.41267600069580457       0.15386354092634616     
   3750.0000000000000        8.0000000000000002E-002  0.42034056995746266       0.15526564865489959     
   3750.0000000000000        8.5000000000000006E-002  0.42771844188228786       0.15666540743961571     
   3750.0000000000000        8.9999999999999997E-002  0.43483409654359340       0.15805636449813212     
   3750.0000000000000        9.5000000000000001E-002  0.44170889546074399       0.15943406183235478     
   3750.0000000000000       0.10000000000000001       0.44836159439610562       0.16079544923631689     
   3750.0000000000000       0.10500000000000000       0.45480875504592083       0.16213848092692373     
   3750.0000000000000       0.11000000000000000       0.46106507847677913       0.16346183390570823     
   3750.0000000000000       0.11500000000000000       0.46714367741809920       0.16476470856173722     
   3750.0000000000000       0.12000000000000000       0.47305630034664803       0.16604668577894147     
   3750.0000000000000       0.12500000000000000       0.47881351723579429       0.16730762345254580     
   3750.0000000000000       0.13000000000000000       0.48442487457303329       0.16854758086327495     
   3750.0000000000000       0.13500000000000001       0.48989902555280118       0.16976676298250318     
   3750.0000000000000       0.14000000000000001       0.49524384007170497       0.17096547919197108     
   3750.0000000000000       0.14499999999999999       0.50046649817929612       0.17214411252995407     
   3750.0000000000000       0.14999999999999999       0.50557356989008373       0.17330309669142410     
   3750.0000000000000       0.15500000000000000       0.51057108368432935       0.17444289878423627     
   3750.0000000000000       0.16000000000000000       0.51546458557454533       0.17556400638751135     
   3750.0000000000000       0.16500000000000001       0.52025919026084499       0.17666691784494257     
   3750.0000000000000       0.17000000000000001       0.52495962561863785       0.17775213500317300     
   3750.0000000000000       0.17499999999999999       0.52957027153964409       0.17882015780637892     
   3750.0000000000000       0.17999999999999999       0.53409519396904193       0.17987148030507971     
   3750.0000000000000       0.18500000000000000       0.53853817483806432       0.18090658774541180     
   3750.0000000000000       0.19000000000000000       0.54290273847513815       0.18192595448543758     
   3750.0000000000000       0.19500000000000001       0.54719217498400519       0.18293004254509759     
   3750.0000000000000       0.20000000000000001       0.55140956099979499       0.18391930064158599     
   3750.0000000000000       0.20499999999999999       0.55555777817028962       0.18489416359610239     
   3750.0000000000000       0.20999999999999999       0.55963952965696429       0.18585505202394834     
   3750.0000000000000       0.21500000000000000       0.56365735490666746       0.18680237223981674     
   3750.0000000000000       0.22000000000000000       0.56761364290836558       0.18773651632540611     
   3750.0000000000000       0.22500000000000001       0.57151064411887331       0.18865786231828205     
   3750.0000000000000       0.23000000000000001       0.57535048121585619       0.18956677449003378     
   3750.0000000000000       0.23499999999999999       0.57913515881477040       0.19046360368887183     
   3750.0000000000000       0.23999999999999999       0.58286657226810512       0.19134868772734720     
   3750.0000000000000       0.24500000000000000       0.58654651564974014       0.19222235180018779     
   3750.0000000000000       0.25000000000000000       0.59017668901398623       0.19308490892064428     
   3750.0000000000000       0.25500000000000000       0.59375870500754224       0.19393666036638751     
   3750.0000000000000       0.26000000000000001       0.59729409490289032       0.19477789612809432     
   3750.0000000000000       0.26500000000000001       0.60078431411329158       0.19560889535549927     
   3750.0000000000000       0.27000000000000002       0.60423074724233561       0.19642992679698260     
   3750.0000000000000       0.27500000000000002       0.60763471271476388       0.19724124922978648     
   3750.0000000000000       0.28000000000000003       0.61099746702987823       0.19804311187874754     
   3750.0000000000000       0.28499999999999998       0.61432020867414139       0.19883575482206139     
   3750.0000000000000       0.28999999999999998       0.61760408172548620       0.19961940938309392     
   3750.0000000000000       0.29499999999999998       0.62085017917826080       0.20039429850762910     
   3750.0000000000000       0.29999999999999999       0.62405954601460822       0.20116063712624607     
   3800.0000000000000        5.0000000000000001E-003  0.25650205128577014       0.34447166156804115     
   3800.0000000000000        1.0000000000000000E-002  0.27737552913749158       0.23552266606409328     
   3800.0000000000000        1.4999999999999999E-002  0.29599338865249208       0.20360897503112180     
   3800.0000000000000        2.0000000000000000E-002  0.31260616234061533       0.18998542203266502     
   3800.0000000000000        2.5000000000000001E-002  0.32758521490633252       0.18328093608334209     
   3800.0000000000000        2.9999999999999999E-002  0.34123710411578773       0.17983071455256558     
   3800.0000000000000        3.5000000000000003E-002  0.35379733940510760       0.17811903768451148     
   3800.0000000000000        4.0000000000000001E-002  0.36544603658272251       0.17741615672798280     
   3800.0000000000000        4.4999999999999998E-002  0.37632256679168297       0.17733263576681788     
   3800.0000000000000        5.0000000000000003E-002  0.38653646938652608       0.17764460864213963     
   3800.0000000000000        5.5000000000000000E-002  0.39617520852385196       0.17821597262936234     
   3800.0000000000000        5.9999999999999998E-002  0.40530966413434838       0.17896030858351794     
   3800.0000000000000        6.5000000000000002E-002  0.41399805707951121       0.17982082633845789     
   3800.0000000000000        7.0000000000000007E-002  0.42228879557032106       0.18075916575986423     
   3800.0000000000000        7.4999999999999997E-002  0.43022257164463446       0.18174883603665851     
   3800.0000000000000        8.0000000000000002E-002  0.43783392916099034       0.18277121570481977     
   3800.0000000000000        8.5000000000000006E-002  0.44515245375259876       0.18381303024690679     
   3800.0000000000000        8.9999999999999997E-002  0.45220368826420376       0.18486471489105918     
   3800.0000000000000        9.5000000000000001E-002  0.45900984593694855       0.18591932514093285     
   3800.0000000000000       0.10000000000000001       0.46559037252784169       0.18697179588058516     
   3800.0000000000000       0.10500000000000000       0.47196239413951874       0.18801842784589151     
   3800.0000000000000       0.11000000000000000       0.47814107754372670       0.18905652566511924     
   3800.0000000000000       0.11500000000000000       0.48413992275671380       0.19008413891433426     
   3800.0000000000000       0.12000000000000000       0.48997100261901982       0.19109987440903997     
   3800.0000000000000       0.12500000000000000       0.49564516051980045       0.19210275852784120     
   3800.0000000000000       0.13000000000000000       0.50117217476737241       0.19309213517111698     
   3800.0000000000000       0.13500000000000001       0.50656089615857558       0.19406758942405136     
   3800.0000000000000       0.14000000000000001       0.51181936384424231       0.19502888997505236     
   3800.0000000000000       0.14499999999999999       0.51695490349048534       0.19597594536284030     
   3800.0000000000000       0.14999999999999999       0.52197421089987306       0.19690877051703315     
   3800.0000000000000       0.15500000000000000       0.52688342361467344       0.19782746102744578     
   3800.0000000000000       0.16000000000000000       0.53168818252714556       0.19873217326236475     
   3800.0000000000000       0.16500000000000001       0.53639368513367769       0.19962310894518365     
   3800.0000000000000       0.17000000000000001       0.54100473176425345       0.20050050315171380     
   3800.0000000000000       0.17499999999999999       0.54552576587688151       0.20136461494762961     
   3800.0000000000000       0.17999999999999999       0.54996090931378872       0.20221572007458227     
   3800.0000000000000       0.18500000000000000       0.55431399326143782       0.20305410523370454     
   3800.0000000000000       0.19000000000000000       0.55858858553153434       0.20388006362001271     
   3800.0000000000000       0.19500000000000001       0.56278801467878936       0.20469389144008995     
   3800.0000000000000       0.20000000000000001       0.56691539138845681       0.20549588520524154     
   3800.0000000000000       0.20499999999999999       0.57097362749878078       0.20628633963794271     
   3800.0000000000000       0.20999999999999999       0.57496545296752455       0.20706554606441704     
   3800.0000000000000       0.21500000000000000       0.57889343104541446       0.20783379119322787     
   3800.0000000000000       0.22000000000000000       0.58275997188077944       0.20859135620074409     
   3800.0000000000000       0.22500000000000001       0.58656734474746308       0.20933851606070628     
   3800.0000000000000       0.23000000000000001       0.59031768906107585       0.21007553906794055     
   3800.0000000000000       0.23499999999999999       0.59401302432591152       0.21080268651635756     
   3800.0000000000000       0.23999999999999999       0.59765525913563311       0.21152021249934733     
   3800.0000000000000       0.24500000000000000       0.60124619933453127       0.21222836380700008     
   3800.0000000000000       0.25000000000000000       0.60478755543228735       0.21292737989961991     
   3800.0000000000000       0.25500000000000000       0.60828094935332977       0.21361749294101423     
   3800.0000000000000       0.26000000000000001       0.61172792059172476       0.21429892787825691     
   3800.0000000000000       0.26500000000000001       0.61512993183383402       0.21497190255721427     
   3800.0000000000000       0.27000000000000002       0.61848837410345914       0.21563662786519916     
   3800.0000000000000       0.27500000000000002       0.62180457147770585       0.21629330789379544     
   3800.0000000000000       0.28000000000000003       0.62507978541618692       0.21694214011626142     
   3800.0000000000000       0.28499999999999998       0.62831521874129359       0.21758331557500912     
   3800.0000000000000       0.28999999999999998       0.63151201930302314       0.21821701907555846     
   3800.0000000000000       0.29499999999999998       0.63467128335813361       0.21884342938408152     
   3800.0000000000000       0.29999999999999999       0.63779405869015815       0.21946271942624981     
   3850.0000000000000        5.0000000000000001E-003  0.24782272668818250       0.30016126961104361     
   3850.0000000000000        1.0000000000000000E-002  0.28060519864936811       0.24668513771085754     
   3850.0000000000000        1.4999999999999999E-002  0.30549187609899314       0.23102955269152115     
   3850.0000000000000        2.0000000000000000E-002  0.32585123422953072       0.22428881659653938     
   3850.0000000000000        2.5000000000000001E-002  0.34323819293793911       0.22090347749232189     
   3850.0000000000000        2.9999999999999999E-002  0.35850586034171950       0.21909068657326794     
   3850.0000000000000        3.5000000000000003E-002  0.37217648204725101       0.21811613597296928     
   3850.0000000000000        4.0000000000000001E-002  0.38459481477429119       0.21762753410033697     
   3850.0000000000000        4.4999999999999998E-002  0.39600135853662638       0.21743743860257247     
   3850.0000000000000        5.0000000000000003E-002  0.40657110708503902       0.21743836754738260     
   3850.0000000000000        5.5000000000000000E-002  0.41643569732742852       0.21756510815425031     
   3850.0000000000000        5.9999999999999998E-002  0.42569685506133503       0.21777631782083981     
   3850.0000000000000        6.5000000000000002E-002  0.43443496118339803       0.21804485762408990     
   3850.0000000000000        7.0000000000000007E-002  0.44271473006781881       0.21835240633624367     
   3850.0000000000000        7.4999999999999997E-002  0.45058910067401842       0.21868631165392344     
   3850.0000000000000        8.0000000000000002E-002  0.45810197914432210       0.21903767410920569     
   3850.0000000000000        8.5000000000000006E-002  0.46529021931982961       0.21940014091569646     
   3850.0000000000000        8.9999999999999997E-002  0.47218508339536586       0.21976912437369964     
   3850.0000000000000        9.5000000000000001E-002  0.47881333928159669       0.22014128253784632     
   3850.0000000000000       0.10000000000000001       0.48519809863601071       0.22051416652451983     
   3850.0000000000000       0.10500000000000000       0.49135946625150695       0.22088597635264307     
   3850.0000000000000       0.11000000000000000       0.49731504989253150       0.22125538903503120     
   3850.0000000000000       0.11500000000000000       0.50308036531960776       0.22162143571112974     
   3850.0000000000000       0.12000000000000000       0.50866916151022668       0.22198341265131286     
   3850.0000000000000       0.12500000000000000       0.51409368435742531       0.22234081602368896     
   3850.0000000000000       0.13000000000000000       0.51936489239873085       0.22269329356804163     
   3850.0000000000000       0.13500000000000001       0.52449263475213892       0.22304060845373619     
   3850.0000000000000       0.14000000000000001       0.52948579899109305       0.22338261202016915     
   3850.0000000000000       0.14499999999999999       0.53435243489692152       0.22371922306151482     
   3850.0000000000000       0.14999999999999999       0.53909985869552579       0.22405041197958309     
   3850.0000000000000       0.15500000000000000       0.54373474138532596       0.22437618858981043     
   3850.0000000000000       0.16000000000000000       0.54826318400508034       0.22469659269067255     
   3850.0000000000000       0.16500000000000001       0.55269078210937173       0.22501168673882335     
   3850.0000000000000       0.17000000000000001       0.55702268127074350       0.22532155013953895     
   3850.0000000000000       0.17499999999999999       0.56126362507773975       0.22562627478380282     
   3850.0000000000000       0.17999999999999999       0.56541799682345839       0.22592596155283504     
   3850.0000000000000       0.18500000000000000       0.56948985586193990       0.22622071757714704     
   3850.0000000000000       0.19000000000000000       0.57348296943662547       0.22651065408670518     
   3850.0000000000000       0.19500000000000001       0.57740084064632924       0.22679588472603626     
   3850.0000000000000       0.20000000000000001       0.58124673310219899       0.22707652423632038     
   3850.0000000000000       0.20499999999999999       0.58502369273827948       0.22735268742804085     
   3850.0000000000000       0.20999999999999999       0.58873456716415029       0.22762448838426080     
   3850.0000000000000       0.21500000000000000       0.59238202288730546       0.22789203984734940     
   3850.0000000000000       0.22000000000000000       0.59596856068280579       0.22815545275184471     
   3850.0000000000000       0.22500000000000001       0.59949652934622544       0.22841483587385944     
   3850.0000000000000       0.23000000000000001       0.60296813803137228       0.22867029557346352     
   3850.0000000000000       0.23499999999999999       0.60638546734540344       0.22892193561122764     
   3850.0000000000000       0.23999999999999999       0.60975047934974647       0.22916985702386169     
   3850.0000000000000       0.24500000000000000       0.61306502659484907       0.22941415804685980     
   3850.0000000000000       0.25000000000000000       0.61633086029954021       0.22965493407443019     
   3850.0000000000000       0.25500000000000000       0.61954963777116301       0.22989227764887904     
   3850.0000000000000       0.26000000000000001       0.62272292915018546       0.23012627847312861     
   3850.0000000000000       0.26500000000000001       0.62585222355237169       0.23035702344127962     
   3850.0000000000000       0.27000000000000002       0.62893893467247075       0.23058459668308789     
   3850.0000000000000       0.27500000000000002       0.63198440590556315       0.23080907961903713     
   3850.0000000000000       0.28000000000000003       0.63498991503544855       0.23103055102331654     
   3850.0000000000000       0.28499999999999998       0.63795667853362614       0.23124908709253661     
   3850.0000000000000       0.28999999999999998       0.64088585550736388       0.23146476151843581     
   3850.0000000000000       0.29499999999999998       0.64377855133096096       0.23167764556317857     
   3850.0000000000000       0.29999999999999999       0.64663582099047578       0.23188780813611437     
   3900.0000000000000        5.0000000000000001E-003  0.25097179966246225       0.31571108386576463     
   3900.0000000000000        1.0000000000000000E-002  0.29517981457222769       0.30206941622312666     
   3900.0000000000000        1.4999999999999999E-002  0.32456682397361747       0.29436446238526676     
   3900.0000000000000        2.0000000000000000E-002  0.34717495371224733       0.28901719603920184     
   3900.0000000000000        2.5000000000000001E-002  0.36579014189661152       0.28493651825512611     
   3900.0000000000000        2.9999999999999999E-002  0.38173840664839798       0.28164516817331270     
   3900.0000000000000        3.5000000000000003E-002  0.39576374898381161       0.27889205023365493     
   3900.0000000000000        4.0000000000000001E-002  0.40832889830143998       0.27652895367818842     
   3900.0000000000000        4.4999999999999998E-002  0.41974286898368768       0.27446118031196387     
   3900.0000000000000        5.0000000000000003E-002  0.43022310236690819       0.27262459928892507     
   3900.0000000000000        5.5000000000000000E-002  0.43992887078023368       0.27097379901442836     
   3900.0000000000000        5.9999999999999998E-002  0.44898061153133412       0.26947546627266983     
   3900.0000000000000        6.5000000000000002E-002  0.45747178291276530       0.26810445105204461     
   3900.0000000000000        7.0000000000000007E-002  0.46547648061083785       0.26684130874280815     
   3900.0000000000000        7.4999999999999997E-002  0.47305452148773625       0.26567070114574254     
   3900.0000000000000        8.0000000000000002E-002  0.48025494755667875       0.26458032003044435     
   3900.0000000000000        8.5000000000000006E-002  0.48711850794679290       0.26356014109322634     
   3900.0000000000000        8.9999999999999997E-002  0.49367945881272418       0.26260189378715537     
   3900.0000000000000        9.5000000000000001E-002  0.49996689565116387       0.26169867625188398     
   3900.0000000000000       0.10000000000000001       0.50600575742831888       0.26084467021843316     
   3900.0000000000000       0.10500000000000000       0.51181759553991912       0.26003492631719111     
   3900.0000000000000       0.11000000000000000       0.51742117112969699       0.25926519993467767     
   3900.0000000000000       0.11500000000000000       0.52283292505304568       0.25853182399825458     
   3900.0000000000000       0.12000000000000000       0.52806735193590393       0.25783160916216175     
   3900.0000000000000       0.12500000000000000       0.53313730103819312       0.25716176461474549     
   3900.0000000000000       0.13000000000000000       0.53805422056912411       0.25651983460468897     
   3900.0000000000000       0.13500000000000001       0.54282835782679484       0.25590364709054142     
   3900.0000000000000       0.14000000000000001       0.54746892447371254       0.25531127184127295     
   3900.0000000000000       0.14499999999999999       0.55198423403764196       0.25474098597774120     
   3900.0000000000000       0.14999999999999999       0.55638181709301116       0.25419124542616528     
   3900.0000000000000       0.15500000000000000       0.56066851836209386       0.25366066110868435     
   3900.0000000000000       0.16000000000000000       0.56485057906041136       0.25314797895947716     
   3900.0000000000000       0.16500000000000001       0.56893370711560831       0.25265206305297283     
   3900.0000000000000       0.17000000000000001       0.57292313735574174       0.25217188128107082     
   3900.0000000000000       0.17499999999999999       0.57682368335017387       0.25170649313154719     
   3900.0000000000000       0.17999999999999999       0.58063978226416479       0.25125503920888914     
   3900.0000000000000       0.18500000000000000       0.58437553383498297       0.25081673220821538     
   3900.0000000000000       0.19000000000000000       0.58803473437671805       0.25039084910741671     
   3900.0000000000000       0.19500000000000001       0.59162090656097155       0.24997672438572960     
   3900.0000000000000       0.20000000000000001       0.59513732559216659       0.24957374411123850     
   3900.0000000000000       0.20499999999999999       0.59858704229249460       0.24918134076726711     
   3900.0000000000000       0.20999999999999999       0.60197290352727018       0.24879898870973854     
   3900.0000000000000       0.21500000000000000       0.60529757033266673       0.24842620016552242     
   3900.0000000000000       0.22000000000000000       0.60856353405132380       0.24806252169638451     
   3900.0000000000000       0.22500000000000001       0.61177313073472983       0.24770753106512564     
   3900.0000000000000       0.23000000000000001       0.61492855403266455       0.24736083445032775     
   3900.0000000000000       0.23499999999999999       0.61803186675784427       0.24702206396427120     
   3900.0000000000000       0.23999999999999999       0.62108501128703342       0.24669087543533394     
   3900.0000000000000       0.24500000000000000       0.62408981893732796       0.24636694642181972     
   3900.0000000000000       0.25000000000000000       0.62704801843730729       0.24604997442887988     
   3900.0000000000000       0.25500000000000000       0.62996124359666550       0.24573967530414478     
   3900.0000000000000       0.26000000000000001       0.63283104026429637       0.24543578179104278     
   3900.0000000000000       0.26500000000000001       0.63565887265316734       0.24513804222158853     
   3900.0000000000000       0.27000000000000002       0.63844612910040044       0.24484621933285050     
   3900.0000000000000       0.27500000000000002       0.64119412732245207       0.24456008919333400     
   3900.0000000000000       0.28000000000000003       0.64390411921797330       0.24427944022728154     
   3900.0000000000000       0.28499999999999998       0.64657729526461349       0.24400407232637991     
   3900.0000000000000       0.28999999999999998       0.64921478855058146       0.24373379603966552     
   3900.0000000000000       0.29499999999999998       0.65181767847704042       0.24346843183352199     
   3900.0000000000000       0.29999999999999999       0.65438699416330626       0.24320780941463041     
   3950.0000000000000        5.0000000000000001E-003  0.24867354399075908       0.30430456307378967     
   3950.0000000000000        1.0000000000000000E-002  0.29565612641510286       0.30402385701323253     
   3950.0000000000000        1.4999999999999999E-002  0.32715313330711498       0.30385977454557711     
   3950.0000000000000        2.0000000000000000E-002  0.35151525845480219       0.30374340989027310     
   3950.0000000000000        2.5000000000000001E-002  0.37165452728978288       0.30365318114041062     
   3950.0000000000000        2.9999999999999999E-002  0.38896308222373577       0.30357947878066038     
   3950.0000000000000        3.5000000000000003E-002  0.40422465274550645       0.30351717827996999     
   3950.0000000000000        4.0000000000000001E-002  0.41792801125001305       0.30346322146605381     
   3950.0000000000000        4.4999999999999998E-002  0.43040031888812524       0.30341563614509454     
   3950.0000000000000        5.0000000000000003E-002  0.44187224800727770       0.30337307594779556     
   3950.0000000000000        5.5000000000000000E-002  0.45251306194118995       0.30333458070911529     
   3950.0000000000000        5.9999999999999998E-002  0.46245095623450133       0.30329944157486327     
   3950.0000000000000        6.5000000000000002E-002  0.47178555270993794       0.30326712029951464     
   3950.0000000000000        7.0000000000000007E-002  0.48059593760672698       0.30323719854333470     
   3950.0000000000000        7.4999999999999997E-002  0.48894603406281717       0.30320934470837618     
   3950.0000000000000        8.0000000000000002E-002  0.49688830964317654       0.30318329150193735     
   3950.0000000000000        8.5000000000000006E-002  0.50446640548366295       0.30315882031543862     
   3950.0000000000000        8.9999999999999997E-002  0.51171704495841708       0.30313575007610727     
   3950.0000000000000        9.5000000000000001E-002  0.51867144790299635       0.30311392911755936     
   3950.0000000000000       0.10000000000000001       0.52535639746631091       0.30309322913850623     
   3950.0000000000000       0.10500000000000000       0.53179505782322878       0.30307354063730479     
   3950.0000000000000       0.11000000000000000       0.53800760989171181       0.30305476940979903     
   3950.0000000000000       0.11500000000000000       0.54401175190279449       0.30303683382647673     
   3950.0000000000000       0.12000000000000000       0.54982309811908991       0.30301966268967806     
   3950.0000000000000       0.12500000000000000       0.55545549976206920       0.30300319352862481     
   3950.0000000000000       0.13000000000000000       0.56092130579846500       0.30298737122912339     
   3950.0000000000000       0.13500000000000001       0.56623157671273694       0.30297214692207936     
   3950.0000000000000       0.14000000000000001       0.57139626115160680       0.30295747707429838     
   3950.0000000000000       0.14499999999999999       0.57642434297213074       0.30294332273894298     
   3950.0000000000000       0.14999999999999999       0.58132396449222379       0.30292964893313906     
   3950.0000000000000       0.15500000000000000       0.58610253045257044       0.30291642411770164     
   3950.0000000000000       0.16000000000000000       0.59076679622786510       0.30290361975950769     
   3950.0000000000000       0.16500000000000001       0.59532294308701472       0.30289120996124774     
   3950.0000000000000       0.17000000000000001       0.59977664273523557       0.30287917114648005     
   3950.0000000000000       0.17499999999999999       0.60413311293215244       0.30286748179035877     
   3950.0000000000000       0.17999999999999999       0.60839716563741419       0.30285612218831520     
   3950.0000000000000       0.18500000000000000       0.61257324886578757       0.30284507425644536     
   3950.0000000000000       0.19000000000000000       0.61666548322008585       0.30283432135853294     
   3950.0000000000000       0.19500000000000001       0.62067769389984206       0.30282384815554581     
   3950.0000000000000       0.20000000000000001       0.62461343884677445       0.30281364047419723     
   3950.0000000000000       0.20499999999999999       0.62847603357750748       0.30280368519174489     
   3950.0000000000000       0.20999999999999999       0.63226857316415686       0.30279397013467380     
   3950.0000000000000       0.21500000000000000       0.63599395174998030       0.30278448398930974     
   3950.0000000000000       0.22000000000000000       0.63965487992700309       0.30277521622270681     
   3950.0000000000000       0.22500000000000001       0.64325390025278406       0.30276615701243514     
   3950.0000000000000       0.23000000000000001       0.64679340114222672       0.30275729718408190     
   3950.0000000000000       0.23499999999999999       0.65027562933599958       0.30274862815548198     
   3950.0000000000000       0.23999999999999999       0.65370270111838680       0.30274014188681642     
   3950.0000000000000       0.24500000000000000       0.65707661243327620       0.30273183083586114     
   3950.0000000000000       0.25000000000000000       0.66039924802664651       0.30272368791775778     
   3950.0000000000000       0.25500000000000000       0.66367238972671272       0.30271570646876889     
   3950.0000000000000       0.26000000000000001       0.66689772395827640       0.30270788021355294     
   3950.0000000000000       0.26500000000000001       0.67007684857538274       0.30270020323555857     
   3950.0000000000000       0.27000000000000002       0.67321127908574407       0.30269266995018657     
   3950.0000000000000       0.27500000000000002       0.67630245433126934       0.30268527508041532     
   3950.0000000000000       0.28000000000000003       0.67935174168119161       0.30267801363462205     
   3950.0000000000000       0.28499999999999998       0.68236044178752264       0.30267088088636934     
   3950.0000000000000       0.28999999999999998       0.68532979294670771       0.30266387235594816     
   3950.0000000000000       0.29499999999999998       0.68826097510628181       0.30265698379350042     
   3950.0000000000000       0.29999999999999999       0.69115511355091563       0.30265021116356050     
   4000.0000000000000        5.0000000000000001E-003  0.24230380975267704       0.27430334272175638     
   4000.0000000000000        1.0000000000000000E-002  0.29121457663534189       0.28616240191384335     
   4000.0000000000000        1.4999999999999999E-002  0.32428289569277335       0.29333578313614772     
   4000.0000000000000        2.0000000000000000E-002  0.34999833362696214       0.29853416825534368     
   4000.0000000000000        2.5000000000000001E-002  0.37134096184824317       0.30262970686658219     
   4000.0000000000000        2.9999999999999999E-002  0.38974173074557017       0.30601767895575999     
   4000.0000000000000        3.5000000000000003E-002  0.40600892630744306       0.30891174233682656     
   4000.0000000000000        4.0000000000000001E-002  0.42064801479715419       0.31144080780654937     
   4000.0000000000000        4.4999999999999998E-002  0.43399811396373750       0.31368878269696815     
   4000.0000000000000        5.0000000000000003E-002  0.44629880604178990       0.31571341037308714     
   4000.0000000000000        5.5000000000000000E-002  0.45772620387206264       0.31755616374039630     
   4000.0000000000000        5.9999999999999998E-002  0.46841390249722503       0.31924785592900462     
   4000.0000000000000        6.5000000000000002E-002  0.47846586917797645       0.32081201903212558     
   4000.0000000000000        7.0000000000000007E-002  0.48796474849271515       0.32226703943657481     
   4000.0000000000000        7.4999999999999997E-002  0.49697742070338002       0.32362756203820275     
   4000.0000000000000        8.0000000000000002E-002  0.50555884229260206       0.32490544494134260     
   4000.0000000000000        8.5000000000000006E-002  0.51375477253638835       0.32611042719642142     
   4000.0000000000000        8.9999999999999997E-002  0.52160375500282585       0.32725060737247169     
   4000.0000000000000        9.5000000000000001E-002  0.52913858719699258       0.32833279392397197     
   4000.0000000000000       0.10000000000000001       0.53638743025534497       0.32936276653550178     
   4000.0000000000000       0.10500000000000000       0.54337466024360270       0.33034547431761108     
   4000.0000000000000       0.11000000000000000       0.55012153053459045       0.33128518834958398     
   4000.0000000000000       0.11500000000000000       0.55664669378265619       0.33218562065281082     
   4000.0000000000000       0.12000000000000000       0.56296661800353975       0.33305001810042678     
   4000.0000000000000       0.12500000000000000       0.56909592171550605       0.33388123735354458     
   4000.0000000000000       0.13000000000000000       0.57504764646229778       0.33468180525304697     
   4000.0000000000000       0.13500000000000001       0.58083348035268823       0.33545396793351479     
   4000.0000000000000       0.14000000000000001       0.58646394289187254       0.33619973109981005     
   4000.0000000000000       0.14499999999999999       0.59194853893765509       0.33692089331142433     
   4000.0000000000000       0.14999999999999999       0.59729588781614296       0.33761907368483601     
   4000.0000000000000       0.15500000000000000       0.60251383229196609       0.33829573510268762     
   4000.0000000000000       0.16000000000000000       0.60760953107905924       0.33895220377832513     
   4000.0000000000000       0.16500000000000001       0.61258953781040704       0.33958968584275928     
   4000.0000000000000       0.17000000000000001       0.61745986879563597       0.34020928148272161     
   4000.0000000000000       0.17499999999999999       0.62222606143860937       0.34081199705199239     
   4000.0000000000000       0.17999999999999999       0.62689322483042098       0.34139875549552667     
   4000.0000000000000       0.18500000000000000       0.63146608375236479       0.34197040536127932     
   4000.0000000000000       0.19000000000000000       0.63594901710080376       0.34252772862368236     
   4000.0000000000000       0.19500000000000001       0.64034609156812750       0.34307144750231766     
   4000.0000000000000       0.20000000000000001       0.64466109127119686       0.34360223042703752     
   4000.0000000000000       0.20499999999999999       0.64889754390326271       0.34412069727484934     
   4000.0000000000000       0.20999999999999999       0.65305874389152174       0.34462742398289276     
   4000.0000000000000       0.21500000000000000       0.65714777296579041       0.34512294662478782     
   4000.0000000000000       0.22000000000000000       0.66116751848078237       0.34560776502370261     
   4000.0000000000000       0.22500000000000001       0.66512068978245675       0.34608234596402138     
   4000.0000000000000       0.23000000000000001       0.66900983286577509       0.34654712605406951     
   4000.0000000000000       0.23499999999999999       0.67283734353525826       0.34700251428449680     
   4000.0000000000000       0.23999999999999999       0.67660547924967074       0.34744889432041159     
   4000.0000000000000       0.24500000000000000       0.68031636980689891       0.34788662655989261     
   4000.0000000000000       0.25000000000000000       0.68397202700379645       0.34831604998694116     
   4000.0000000000000       0.25500000000000000       0.68757435338773687       0.34873748384306041     
   4000.0000000000000       0.26000000000000001       0.69112515020130694       0.34915122913840024     
   4000.0000000000000       0.26500000000000001       0.69462612460852413       0.34955757002063059     
   4000.0000000000000       0.27000000000000002       0.69807889627980357       0.34995677501734734     
   4000.0000000000000       0.27500000000000002       0.70148500340333120       0.35034909816580279     
   4000.0000000000000       0.28000000000000003       0.70484590818227144       0.35073478004203373     
   4000.0000000000000       0.28499999999999998       0.70816300187012637       0.35111404869995672     
   4000.0000000000000       0.28999999999999998       0.71143760939043121       0.35148712052974845     
   4000.0000000000000       0.29499999999999998       0.71467099358163277       0.35185420104370818     
   4000.0000000000000       0.29999999999999999       0.71786435910336310       0.35221548559683868     

